Non-Coplanar Magnetic Orders in Classical Square-Kagome Antiferromagnets

Motivated by the recent synthesis of a number of Mott insulating square-kagome materials, we explore the rich phenomenology of frustrated magnetism induced by this lattice geometry, also referred to as the squagome or shuriken lattice. On the classical level, square-kagome antiferromagnets are found to exhibit extensive degeneracies, order-by-disorder, and non-coplanar ordering tendencies, which we discuss for an elementary, classical Heisenberg model with nearest-neighbor and cross-plaquette interactions. Having in mind that upon introducing quantum fluctuations non-coplanar order can melt into chiral quantum spin liquids, we provide detailed information on the multitude of non-coplanar orders, including some which break rotational symmetry (possibly leading to nematic quantum orders), as well as a number of (incommensurate) spin spiral phases. Using extensive numerical simulations, we also discuss the thermodynamic signatures of these phases, which often show multi-step thermal ordering. Our comprehensive discussion of the classical square-kagome Heisenberg model, often drawing comparisons to the conventional kagome antiferromagnet, sets the stage for future explorations of quantum analogs of the various phases, either conceptually such as in quantum spin-1/2 generalizations of our model or experimentally such as in the Cu-based candidate materials.

==> anc/Cuboc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    303890,       7606]
NotebookOptionsPosition[    281833,       7209]
NotebookOutlinePosition[    282777,       7234]
CellTagsIndexPosition[    282734,       7231]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Ground states of the phases I (cuboc) and II (cuboc-d), AFM square kagome,\n\
",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "1"], TraditionalForm]],ExpressionUUID->
  "3664220c-8571-4b3e-a209-6235b40ffdd9"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "2"], TraditionalForm]],ExpressionUUID->
  "cd59d98e-da91-4371-8acd-3d766a8f945d"],
 "=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "3"], TraditionalForm]],ExpressionUUID->
  "c1d3d65a-5778-4276-a5ca-6c03afdabc19"],
 "=1"
}], "Title",
 CellChangeTimes->{{3.8837230373575335`*^9, 3.8837231224062233`*^9}, {
   3.883723447588523*^9, 3.8837234544414515`*^9}, {3.883723639316125*^9, 
   3.883723639839487*^9}, {3.883739941435672*^9, 3.8837399778037376`*^9}, 
   3.883743258666621*^9, {3.8840609158410535`*^9, 3.8840609191950536`*^9}, 
   3.8840872270372267`*^9, {3.8840876127086*^9, 3.8840876134471903`*^9}, {
   3.8840876701667747`*^9, 
   3.8840876721812444`*^9}},ExpressionUUID->"88ff88b0-b44e-43f9-95ba-\
3b8d42ff3b20"],

Cell[TextData[{
 "We want to show how to obtain deformed cuboctahedral ground states (phase \
II) by applying the generalized Luttinger-Tisza theory presented in:\nH.-J. \
Schmidt and J. Richter, Classical ground states of spin lattices, \nJ. Phys. \
A: Math. Theor. ",
 StyleBox["55",
  FontWeight->"Bold"],
 ", 465005 (2022).\nAs a kind of preparation we first consider the simpler \
case of cuboctahedral ground states (phase I), although these ground states \
can also be obtained by elementary considerations."
}], "Subsection",
 CellChangeTimes->{{3.883723157462783*^9, 3.883723311079344*^9}, {
  3.8837233855509963`*^9, 3.883723513386605*^9}, {3.883723598066677*^9, 
  3.8837236119942546`*^9}, {3.8837236810446663`*^9, 3.883723682332862*^9}, {
  3.88408756946586*^9, 3.88408758501645*^9}, {3.8847799009168153`*^9, 
  3.884779947399116*^9}},ExpressionUUID->"afbd621f-77c9-4cd9-b3de-\
3960f5c9299a"],

Cell[CellGroupData[{

Cell["\<\

The case of cuboc  ground states\
\>", "Section",
 CellChangeTimes->{{3.883723686023077*^9, 
  3.8837237269569077`*^9}},ExpressionUUID->"e273dc24-2540-412e-8fb9-\
90e4edc776ff"],

Cell[CellGroupData[{

Cell[TextData[{
 "The first task is to calculate the Fourier-transformed dressed J-matrix  JJ\
\[Congruent]\[DoubleStruckCapitalJ](q1,q2,\[Lambda]). We consider a primitive \
unit cell of the square kagome lattice and number its spin sites by 1, ..., 6 \
(see the light blue circles in the figure below). The couplings between these \
spins are directly inserted into JJ, for example, the coupling between \
\[OpenCurlyDoubleQuote]1\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]3\
\[CloseCurlyDoubleQuote] of strength ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "2"], TraditionalForm]],ExpressionUUID->
  "ac346319-8f32-4e95-807a-a66f30de068d"],
 " corresponds to the entry JJ(1,3)=JJ(3,1)=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "2"], TraditionalForm]],ExpressionUUID->
  "cafffc61-8cb1-4c49-b4e8-1cc772195523"],
 ". \nThe couplings betweeen spins of the primitive unit cell and those of \
translated cells give rise to entries of JJ in the form of coupling constants \
 multiplied by certain exponential factors. For example, the coupling between \
spin \[OpenCurlyDoubleQuote]1\[CloseCurlyDoubleQuote] and  spin 5, shifted to \
the left and denoted by \[OpenCurlyDoubleQuote]5\[LeftArrow]\
\[CloseCurlyDoubleQuote] , corresponds to JJ(1,5)=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "2"], TraditionalForm]],ExpressionUUID->
  "8acbc63d-56db-404e-8cb1-a6ff081c517d"],
 " Exp[",
 Cell[BoxData[
  FormBox["-", TraditionalForm]],ExpressionUUID->
  "777c56a6-6dc8-4e8f-8822-66d8de3766e7"],
 "\[ImaginaryI] ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["q", "1"], TraditionalForm]],ExpressionUUID->
  "d6d63f35-23bc-4f98-a627-14a09c506d63"],
 "]=",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{"JJ", 
     RowBox[{"(", 
      RowBox[{"5", ",", "1"}], ")"}]}], "_"], TraditionalForm]],
  ExpressionUUID->"bd7859b4-c440-4dc1-9d90-9273b1c77080"],
 ". Similarly, the coupling between \[OpenCurlyDoubleQuote]4\
\[CloseCurlyDoubleQuote] and \
\[OpenCurlyDoubleQuote]6\[RightArrow]\[DownArrow]\[CloseCurlyDoubleQuote] \
corresponds to the entry \nJJ(4,6)=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "\[Times]"], TraditionalForm]],ExpressionUUID->
  "65dddf7e-1851-4a03-ba0d-09faea4b0ad5"],
 " Exp[\[ImaginaryI] (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["q", "1"], "-", 
     SubscriptBox["q", "2"]}], ")"}], TraditionalForm]],ExpressionUUID->
  "55e8a6f8-a61f-4942-9377-76a6dfed3889"],
 "]=",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{"JJ", "(", 
     RowBox[{"6", ",", "4"}], ")"}], "_"], TraditionalForm]],ExpressionUUID->
  "d25497d8-61f4-4fa9-a8bf-b01dfbf75bed"],
 "."
}], "Subsection",
 CellChangeTimes->{{3.883723157462783*^9, 3.883723311079344*^9}, {
   3.8837233855509963`*^9, 3.883723513386605*^9}, {3.883723598066677*^9, 
   3.8837236119942546`*^9}, {3.883723839798798*^9, 3.8837238987386894`*^9}, {
   3.8837239435801725`*^9, 3.883724074797867*^9}, {3.8837241848903418`*^9, 
   3.883724186344002*^9}, {3.88372431104097*^9, 3.8837245650889587`*^9}, {
   3.8837246336189675`*^9, 3.8837247570581684`*^9}, {3.8837248200478463`*^9, 
   3.883725093736042*^9}, {3.883725131262683*^9, 3.8837251420673523`*^9}, {
   3.883725172532247*^9, 3.8837253403343115`*^9}, {3.883725393506643*^9, 
   3.88372541525673*^9}, {3.88372776370937*^9, 3.883727770712835*^9}, {
   3.8837278670999966`*^9, 3.8837279114434834`*^9}, {3.8844010225228195`*^9, 
   3.8844010310732718`*^9}, 
   3.884401070742443*^9},ExpressionUUID->"2b67f4b5-c7c9-40e7-926a-\
f5d73ab08943"],

Cell[BoxData[
 GraphicsBox[{
   {GrayLevel[0], LineBox[{{0, 0}, {1, 0}, {1, 1}, {0, 1}, {0, 0}}]}, 
   {RGBColor[0, 1, 0], LineBox[{{-0.5, 0.5}, {0, 0}}], 
    LineBox[{{0.5, -0.5}, {1, 0}}], LineBox[{{0.5, -0.5}, {0, -1}}], 
    LineBox[{{1.5, 0.5}, {1, 1}}], LineBox[{{0.5, 1.5}, {0, 1}}], 
    LineBox[{{-1, 1}, {-0.5, 0.5}}]}, 
   {RGBColor[1, 0, 1], LineBox[{{-0.5, 0.5}, {0, 1}}], 
    LineBox[{{0.5, -0.5}, {0, 0}}], LineBox[{{0.5, -0.5}, {1, -1}}], 
    LineBox[{{1.5, 0.5}, {1, 0}}], LineBox[{{0.5, 1.5}, {1, 1}}], 
    LineBox[{{-1, 0}, {-0.5, 0.5}}]}, 
   {GrayLevel[0], LineBox[{{0, 0}, {1, 0}, {1, 1}, {0, 1}, {0, 0}}]}, 
   {RGBColor[0, 0, 1], LineBox[{{-0.5, -1.5}, {-0.5, 2.5}}], 
    LineBox[{{-1.5, -0.5}, {2.5, -0.5}}]}, 
   {RGBColor[1, 0, 0], LineBox[{{0, 1}, {-1, 2}}], LineBox[{{1, 1}, {2, 2}}], 
    LineBox[{{0, 0}, {-1, -1}}], LineBox[{{1, 0}, {2, -1}}]}, {
    {RGBColor[0.87, 0.94, 1], DiskBox[{-0.5, 0.5}, 0.2], 
     DiskBox[{0.5, -0.5}, 0.2], DiskBox[{0, 0}, 0.2], DiskBox[{1, 0}, 0.2], 
     DiskBox[{1, 1}, 0.2], DiskBox[{0, 1}, 0.2]}, 
    {GrayLevel[1], DiskBox[{1, -1}, 0.2], DiskBox[{0, -1}, 0.2], 
     DiskBox[{1.5, 0.5}, 0.2], DiskBox[{-0.5, 2.5}, 0.2], 
     DiskBox[{-0.5, -1.5}, 0.2], DiskBox[{0.5, 1.5}, 0.2], 
     DiskBox[{-1, 0}, 0.2], DiskBox[{-1, 1}, 0.2], DiskBox[{-1.5, -0.5}, 0.2],
      DiskBox[{2.5, -0.5}, 0.2], DiskBox[{-1, 2}, 0.2], DiskBox[{2, -1}, 0.2],
      DiskBox[{2, 2}, 0.2], DiskBox[{-1, -1}, 0.2]}}, 
   {GrayLevel[0], CircleBox[{-0.5, 0.5}, 0.2], CircleBox[{0.5, -0.5}, 0.2], 
    CircleBox[{0, 0}, 0.2], CircleBox[{1, 0}, 0.2], CircleBox[{1, 1}, 0.2], 
    CircleBox[{1, -1}, 0.2], CircleBox[{0, 1}, 0.2], CircleBox[{0, -1}, 0.2], 
    CircleBox[{1.5, 0.5}, 0.2], CircleBox[{-0.5, 2.5}, 0.2], 
    CircleBox[{-0.5, -1.5}, 0.2], CircleBox[{0.5, 1.5}, 0.2], 
    CircleBox[{-1, 0}, 0.2], CircleBox[{-1, 1}, 0.2], 
    CircleBox[{-1.5, -0.5}, 0.2], CircleBox[{2.5, -0.5}, 0.2], 
    CircleBox[{-1, 2}, 0.2], CircleBox[{2, -1}, 0.2], CircleBox[{2, 2}, 0.2], 
    CircleBox[{-1, -1}, 0.2]}, {InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(1\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0],
      FrontFaceColor->GrayLevel[0],
      BackFaceColor->GrayLevel[0],
      GraphicsColor->GrayLevel[0],
      FontSize->24,
      FontColor->GrayLevel[0]], {0.1, 0.5}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 1, 0],
      FrontFaceColor->RGBColor[0, 1, 0],
      BackFaceColor->RGBColor[0, 1, 0],
      GraphicsColor->RGBColor[0, 1, 0],
      FontSize->24,
      FontColor->RGBColor[0, 1, 0]], {-0.2, 0.35}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(3\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 1],
      FrontFaceColor->RGBColor[1, 0, 1],
      BackFaceColor->RGBColor[1, 0, 1],
      GraphicsColor->RGBColor[1, 0, 1],
      FontSize->24,
      FontColor->RGBColor[1, 0, 1]], {-0.2, 0.7}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], {-0.2, -0.6}], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(J\\), \\(\[Times]\\)]\\)\"\>",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      GraphicsColor->RGBColor[1, 0, 0],
      FontSize->24,
      FontColor->RGBColor[1, 0, 0]], {-0.2, 1.35}], InsetBox[
     StyleBox["\<\"1\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], {-0.5, 0.5}], InsetBox[
     StyleBox["\<\"2\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], {0.5, -0.5}], InsetBox[
     StyleBox["\<\"3\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], {0, 0}], InsetBox[
     StyleBox["\<\"4\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], {1, 0}], InsetBox[
     StyleBox["\<\"5\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], {1, 1}], InsetBox[
     StyleBox["\<\"5\[DownArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {1, -1}], InsetBox[
     StyleBox["\<\"6\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 0, 1],
      FrontFaceColor->RGBColor[0, 0, 1],
      BackFaceColor->RGBColor[0, 0, 1],
      GraphicsColor->RGBColor[0, 0, 1],
      FontSize->24,
      FontColor->RGBColor[0, 0, 1]], {0, 1}], InsetBox[
     StyleBox["\<\"6\[DownArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {0, -1}], InsetBox[
     StyleBox["\<\"1\[RightArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {1.5, 0.5}], InsetBox[
     StyleBox["\<\"1\[UpArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {-0.5, 2.5}], InsetBox[
     StyleBox["\<\"1\[DownArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {-0.5, -1.5}], InsetBox[
     StyleBox["\<\"2\[UpArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {0.5, 1.5}], InsetBox[
     StyleBox["\<\"4\[LeftArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {-1, 0}], InsetBox[
     StyleBox["\<\"5\[LeftArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {-1, 1}], InsetBox[
     StyleBox["\<\"2\[LeftArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {-1.5, -0.5}], InsetBox[
     StyleBox["\<\"2\[RightArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {2.5, -0.5}], InsetBox[
     StyleBox["\<\"4\[LeftArrow]\[UpArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {-1, 2}], InsetBox[
     StyleBox["\<\"6\[RightArrow]\[DownArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {2, -1}], InsetBox[
     StyleBox["\<\"3\[RightArrow]\[UpArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {2, 2}], InsetBox[
     StyleBox["\<\"5\[LeftArrow]\[DownArrow]\"\>",
      StripOnInput->False,
      LineColor->GrayLevel[0.5],
      FrontFaceColor->GrayLevel[0.5],
      BackFaceColor->GrayLevel[0.5],
      GraphicsColor->GrayLevel[0.5],
      FontSize->24,
      FontColor->GrayLevel[0.5]], {-1, -1}]}},
  ImageSize->{636.2135231316726, Automatic}]], "Output",
 CellChangeTimes->{{3.883718129443567*^9, 3.883718152031816*^9}, 
   3.883718237618705*^9, 3.883718320618372*^9, 3.883718414852906*^9, 
   3.8837184559852467`*^9, 3.883718815088089*^9, 3.8837188788754396`*^9, 
   3.8837189153159957`*^9, 3.8837189581363263`*^9, {3.883719043184975*^9, 
   3.8837190516734285`*^9}, 3.8837190890875945`*^9, 3.8837191239349966`*^9, 
   3.8837191921366105`*^9, 3.8837192479757166`*^9, 3.883719323001464*^9, 
   3.883719359224536*^9, 3.883719441222412*^9, {3.8837195609822226`*^9, 
   3.8837195880494127`*^9}, {3.883719630851965*^9, 3.8837196419740725`*^9}, 
   3.883719929972494*^9, 3.883719965648057*^9, 3.883720067939876*^9, 
   3.8837201850077834`*^9, 3.883720347294256*^9, 3.883720414004496*^9, 
   3.883720448257084*^9, 3.883720592696335*^9, 3.883720688942931*^9, 
   3.883720811210267*^9, 3.883720982919484*^9, 3.8837210792292657`*^9, 
   3.8837211727810316`*^9, 3.883721228787733*^9, 3.883721312763961*^9, {
   3.883721384232751*^9, 3.8837214307038293`*^9}, 3.8837214998659873`*^9, 
   3.883721606852525*^9, 3.883721736185997*^9, {3.883721856255353*^9, 
   3.883721879180072*^9}, 3.883721941477916*^9, {3.8837219796674175`*^9, 
   3.8837219962216043`*^9}, 3.8837221136797504`*^9, 3.8837224871428995`*^9, 
   3.883722618861582*^9, 3.8837226864221506`*^9, 3.883722772893096*^9, 
   3.8837228671741486`*^9, 3.883722900303184*^9, 3.8837229907201686`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[81]=",ExpressionUUID->"e49bc785-ec34-4f79-8b3a-286227356f7a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "In this way we obtain the following J-matrix  JJ\[Congruent]\
\[DoubleStruckCapitalJ](q1,q2,\[Lambda]). Note, that we have not used \
subscripts and write \[OpenCurlyDoubleQuote]Jp\[CloseCurlyDoubleQuote] \
instead  of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "+"], TraditionalForm]],ExpressionUUID->
  "60c1d3b8-f6eb-41cb-a6f7-5a3046d6d18f"],
 ", and \[OpenCurlyDoubleQuote]Jc\[CloseCurlyDoubleQuote] instead  of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["J", "\[Times]"], TraditionalForm]],ExpressionUUID->
  "190ead9a-0cd3-4533-ba4d-f93527263c60"],
 ". Moreover, we have introduced Lagrange parameters 2\[Lambda] and \
-\[Lambda] in the diagonal of JJ that sum to zero and reflect the \
non-equivalence of the two groups of spin sites {1,2} and {3,4,5,6}."
}], "Subsection",
 CellChangeTimes->{{3.8837254683212423`*^9, 3.8837254997504177`*^9}, {
  3.8837255385980206`*^9, 3.8837256574787903`*^9}, {3.8837257166409564`*^9, 
  3.883725871622939*^9}, {3.883726238952194*^9, 3.883726267060834*^9}, {
  3.883740459201502*^9, 
  3.8837404598033047`*^9}},ExpressionUUID->"a88df516-d8cd-4ce8-bacf-\
ea5b3e66de12"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"JJ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"2", "Jp", " ", 
          RowBox[{"Cos", "[", "q2", "]"}]}], "+", 
         RowBox[{"2", "\[Lambda]"}]}], ",", "0", ",", "J2", ",", 
        RowBox[{"J3", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "  ", "q1"}], "]"}]}], ",", 
        RowBox[{"J2", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "  ", "q1"}], "]"}]}], ",", "J3"}],
        "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"2", "Jp", " ", 
          RowBox[{"Cos", "[", "q1", "]"}]}], "+", 
         RowBox[{"2", "\[Lambda]"}]}], ",", "J3", ",", " ", "J2", ",", 
        RowBox[{"J3", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "  ", "q2"}], "]"}]}], ",", 
        RowBox[{"J2", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], "  ", "q2"}], "]"}]}]}], " ", 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"J2", ",", "J3", ",", 
        RowBox[{"-", "\[Lambda]"}], ",", "J1", ",", 
        RowBox[{"Jc", 
         RowBox[{"(", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], "  ", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}]}], "]"}], ")"}]}], ",", "J1"}], 
       "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J3", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[ImaginaryI]", "  ", "q1"}], "]"}]}], ",", "J2", ",", 
        "J1", ",", 
        RowBox[{"-", "\[Lambda]"}], ",", "J1", ",", 
        RowBox[{"Jc", 
         RowBox[{"(", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", " ", 
             RowBox[{"q1", "-", " ", "q2"}], ")"}]}], "]"}], ")"}]}]}], "}"}],
       ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J2", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[ImaginaryI]", "  ", "q1"}], "]"}]}], ",", 
        RowBox[{"J3", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[ImaginaryI]", "  ", "q2"}], "]"}]}], ",", 
        RowBox[{"Jc", 
         RowBox[{"(", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", "  ", 
            RowBox[{"(", 
             RowBox[{"q1", "+", "q2"}], ")"}]}], "]"}], ")"}]}], ",", "J1", 
        ",", 
        RowBox[{"-", "\[Lambda]"}], ",", "J1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"J3", ",", 
        RowBox[{"J2", " ", 
         RowBox[{"Exp", "[", 
          RowBox[{"\[ImaginaryI]", "  ", "q2"}], "]"}]}], ",", "J1", ",", 
        RowBox[{"Jc", 
         RowBox[{"(", " ", 
          RowBox[{"Exp", "[", 
           RowBox[{"\[ImaginaryI]", "  ", 
            RowBox[{"(", 
             RowBox[{"q2", "-", "q1"}], ")"}]}], "]"}], ")"}]}], ",", "J1", 
        ",", 
        RowBox[{"-", "\[Lambda]"}]}], "}"}]}], "}"}], "]"}]}], ";", 
  RowBox[{"JJ", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.853040677441142*^9, 3.8530407412536564`*^9}, {
   3.8534790771097946`*^9, 3.853479336605723*^9}, {3.8534793692823586`*^9, 
   3.8534794395450244`*^9}, 3.858492051973589*^9, {3.859600567566347*^9, 
   3.8596006844323387`*^9}, {3.8598593358818693`*^9, 
   3.8598593671750603`*^9}, {3.8598593984376936`*^9, 
   3.8598595153524575`*^9}, {3.8620996629616823`*^9, 3.862099761659655*^9}, {
   3.863147271491013*^9, 3.8631473141403627`*^9}, {3.8631486632069945`*^9, 
   3.863148669028411*^9}, {3.863251057064739*^9, 3.8632511250496516`*^9}, {
   3.8632556834082694`*^9, 3.8632557246020756`*^9}, {3.8641016237567835`*^9, 
   3.864101661704573*^9}, {3.8641018833861485`*^9, 3.86410188394876*^9}},
 FontFamily->"Consolas",
 FontWeight->"Bold",
 CellLabel->"In[1]:=",ExpressionUUID->"0e683fcd-18da-40d3-9c57-6d34b6d775e4"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        RowBox[{"Jp", " ", 
         RowBox[{"Cos", "[", "q2", "]"}]}]}], ")"}]}], "0", "J2", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q1"}]], " ", "J3"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q1"}]], " ", "J2"}], "J3"},
    {"0", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        RowBox[{"Jp", " ", 
         RowBox[{"Cos", "[", "q1", "]"}]}]}], ")"}]}], "J3", "J2", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q2"}]], " ", "J3"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "q2"}]], " ", "J2"}]},
    {"J2", "J3", 
     RowBox[{"-", "\[Lambda]"}], "J1", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]], " ", "Jc"}], "J1"},
    {
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "q1"}]], " ", "J3"}], "J2", "J1", 
     RowBox[{"-", "\[Lambda]"}], "J1", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"q1", "-", "q2"}], ")"}]}]], " ", "Jc"}]},
    {
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "q1"}]], " ", "J2"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "q2"}]], " ", "J3"}], 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]], " ", "Jc"}], "J1", 
     RowBox[{"-", "\[Lambda]"}], "J1"},
    {"J3", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", "q2"}]], " ", "J2"}], "J1", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "q1"}], "+", "q2"}], ")"}]}]], " ", "Jc"}], "J1", 
     RowBox[{"-", "\[Lambda]"}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.883723813509389*^9, 3.8838134320487146`*^9, 
  3.883813534969309*^9, 3.883814092873847*^9, 3.884088267384856*^9, 
  3.884151111710886*^9, 3.884780349334608*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[1]//TableForm=",ExpressionUUID->"43a1f80b-81f0-424c-9cdc-d863851828b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We specialize the J-matrix to the values {J1=1,J2=1,J3=1,Jp=1,Jc=1}, and \
denote the special matrix by JB. It will serve as a mean to guess the correct \
choices for the general case.\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 
  3.883737529635641*^9}},ExpressionUUID->"9c07ef58-5fcf-4bea-a66d-\
d5bab90ccc36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"special", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J1", "->", "1"}], ",", 
     RowBox[{"J2", "->", "1"}], ",", 
     RowBox[{"J3", "->", "1"}], ",", 
     RowBox[{"Jp", "->", "1"}], ",", 
     RowBox[{"Jc", "->", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8837386329073706`*^9, 3.883738644141723*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[2]:=",ExpressionUUID->"ae1966c3-9785-432c-b61d-0a3e2975807f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"JB", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"JJ", "/.", "special"}], "]"}]}], ";", 
  RowBox[{"JB", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.858492144590715*^9, 3.8584922314022007`*^9}, {
   3.8585048224393907`*^9, 3.858504835636656*^9}, {3.858563324724102*^9, 
   3.858563328394108*^9}, {3.858565080301611*^9, 3.8585651015075245`*^9}, {
   3.8585660514039664`*^9, 3.858566067917342*^9}, 3.8585859433574066`*^9, {
   3.8586522573639946`*^9, 3.8586522715512347`*^9}, {3.859600786394397*^9, 
   3.8596008855904183`*^9}, {3.859859524982927*^9, 3.859859545229274*^9}, {
   3.86089436354075*^9, 3.8608943669574013`*^9}, {3.860894399838278*^9, 
   3.8608944015058017`*^9}, {3.8609769971658974`*^9, 3.860977009629201*^9}, {
   3.8619321278358808`*^9, 3.8619321796364765`*^9}, {3.861932444562377*^9, 
   3.8619324494710703`*^9}, {3.8619325500728207`*^9, 3.861932565054846*^9}, {
   3.862104244169272*^9, 3.862104267702614*^9}, {3.8621045819912143`*^9, 
   3.8621045911343784`*^9}, {3.8631728905627966`*^9, 3.863172902211981*^9}, {
   3.8632511341437187`*^9, 3.863251142331527*^9}, 3.86325608225399*^9, {
   3.86350674406712*^9, 3.863506747256255*^9}, {3.8635091056680603`*^9, 
   3.863509107153694*^9}, {3.865131928563552*^9, 3.8651319385409327`*^9}, 
   3.8651319724611835`*^9, {3.868841484403081*^9, 3.8688415056930847`*^9}, {
   3.88372421303093*^9, 3.883724215228033*^9}, {3.8837386529963236`*^9, 
   3.88373865469582*^9}},
 FontFamily->"Consolas",
 FontWeight->"Bold",
 CellLabel->"In[3]:=",ExpressionUUID->"85b5229f-785e-4128-93c6-38fe85a58940"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        RowBox[{"Cos", "[", "q2", "]"}]}], ")"}]}], "0", "1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q1"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q1"}]], "1"},
    {"0", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        RowBox[{"Cos", "[", "q1", "]"}]}], ")"}]}], "1", "1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q2"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q2"}]]},
    {"1", "1", 
     RowBox[{"-", "\[Lambda]"}], "1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], "1"},
    {
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q1"}]], "1", "1", 
     RowBox[{"-", "\[Lambda]"}], "1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"q1", "-", "q2"}], ")"}]}]]},
    {
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q1"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q2"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"q1", "+", "q2"}], ")"}]}]], "1", 
     RowBox[{"-", "\[Lambda]"}], "1"},
    {"1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q2"}]], "1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "q1"}], "+", "q2"}], ")"}]}]], "1", 
     RowBox[{"-", "\[Lambda]"}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.860977011042042*^9, 3.860980641756802*^9, 3.861324411490908*^9, 
   3.8614146615755434`*^9, 3.8617624564135823`*^9, 3.861762566738488*^9, 
   3.861932181944764*^9, 3.8619324513716416`*^9, 3.861932566775704*^9, 
   3.862099782623174*^9, 3.862104269135459*^9, 3.862104426171191*^9, 
   3.8621045929073462`*^9, 3.8621107199618907`*^9, 3.8622798973640256`*^9, 
   3.862972595003031*^9, 3.863057801495179*^9, 3.863066168848091*^9, 
   3.8630935580904713`*^9, 3.8631437781447906`*^9, 3.8631473225597196`*^9, 
   3.8631486718910685`*^9, 3.8631729060541787`*^9, 3.863251143273258*^9, 
   3.863255728140579*^9, {3.863256075607397*^9, 3.8632560834004164`*^9}, 
   3.863506575143959*^9, 3.863506748744057*^9, 3.8635091078402057`*^9, 
   3.864101162141144*^9, 3.864101664804098*^9, 3.8641017021433907`*^9, 
   3.8641018944251986`*^9, 3.864101942467865*^9, 3.864102237835789*^9, 
   3.8649837755945005`*^9, 3.8651319746007013`*^9, 3.86884150775913*^9, 
   3.8837242187181683`*^9, 3.883738655573824*^9, 3.8838134322360797`*^9, 
   3.8838135353602667`*^9, 3.883814093425699*^9, 3.884088269954357*^9, 
   3.8841511125008907`*^9, 3.8847803533160563`*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[3]//TableForm=",ExpressionUUID->"10f54c00-c1dd-4db1-a3c3-b4c97ed77ee8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
It has been remarked in the main text that the magnetic unit cell of the \
cuboc ground state has the size 6\[Times]2\[Times]2=24. Hence it will suffice \
to consider the following q-vectors:\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8837376446436377`*^9, 
  3.8837377759728518`*^9}},ExpressionUUID->"5a532c32-d7ba-42e1-ae29-\
030b4671fc2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Q", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8837259243539467`*^9, 3.8837259532483826`*^9}, {
   3.8837959546561613`*^9, 3.883795963651189*^9}, {3.8837975535969515`*^9, 
   3.8837975573091536`*^9}, 3.883797998626966*^9},
 FontFamily->"Consolas",
 CellLabel->"In[4]:=",ExpressionUUID->"806aa18b-823d-468c-845c-ca0fab06d618"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8837259547366295`*^9, 3.8837959658847904`*^9, 
  3.883797560051236*^9, 3.883798000251371*^9, 3.8838134323281193`*^9, 
  3.883813535591218*^9, 3.88381409358031*^9, 3.884088270205677*^9, 
  3.8841511125861797`*^9, 3.884780353664068*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[4]=",ExpressionUUID->"24279651-d0e1-4bc9-83f2-9fdf2fc52d1f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ground state Lagrange parameter \[Lambda] can be obtained by the level \
crossing of the minimal eigenvalues of JB. It has the value ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Lambda]", "^"], TraditionalForm]],ExpressionUUID->
  "356e1585-741a-4a66-94bd-f13ca61037ae"],
 "=0.33333... and the corresponding energy per spin site 2",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "min"], TraditionalForm]],ExpressionUUID->
  "9e5f2bef-78ed-4c9e-8c9e-abb56aba1b62"],
 "=-3,3333.... (The factor 2 results from the usual convention of coupling \
counting.)"
}], "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
  3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
  3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
  3.88374181175136*^9}, {3.884401191545865*^9, 
  3.884401201546948*^9}},ExpressionUUID->"d05775b3-8f98-48cd-9e9b-\
9cd392d75bb3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"ee", ",", "rule"}], "}"}], "=", 
  RowBox[{"FindMaximum", "[", 
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"N", "[", 
          RowBox[{"JB", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"q1", "->", 
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"q", ",", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"q2", "->", 
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"q", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], "]"}], 
         "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", 
         RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "0.35"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8641023900517645`*^9, 3.8641024484164095`*^9}, {
  3.8649838317165885`*^9, 3.864983833503477*^9}, {3.868841559613686*^9, 
  3.8688415682901773`*^9}, {3.8837377920653934`*^9, 3.883737796563973*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[87]:=",ExpressionUUID->"6b31aefd-38dd-40f6-8dd5-7995720c898a"],

Cell[BoxData[
 TemplateBox[{
  "FindMaximum", "lstol", 
   "\"The line search decreased the step size to within the tolerance \
specified by AccuracyGoal and PrecisionGoal but was unable to find a \
sufficient increase in the function. You may need more than \\!\\(\\*RowBox[{\
\\\"MachinePrecision\\\"}]\\) digits of working precision to meet these \
tolerances.\"", 2, 87, 7, 19491751050437312853, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.8641024305602846`*^9, 3.8641024550255594`*^9}, 
   3.8649838516727905`*^9, 3.865132068282344*^9, {3.868841561133892*^9, 
   3.868841579663726*^9}, 3.8837377985652103`*^9, 3.883795973867426*^9, 
   3.8837975664255805`*^9, 3.8838030062845616`*^9, 3.8838134347978644`*^9, 
   3.883813538032363*^9, 3.8838140958370066`*^9, 3.884088279024598*^9, 
   3.8841511145967875`*^9, 3.8847803553158793`*^9, 3.8847804401605587`*^9, 
   3.884780533014536*^9},
 FontFamily->"Consolas",
 CellLabel->
  "During evaluation of \
In[87]:=",ExpressionUUID->"c72afd94-de71-47ba-93c4-681a2a34b0b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.3333333382762267`"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0.33333332344754624`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8641024305763483`*^9, 3.864102455049795*^9}, 
   3.864983851688818*^9, 3.865132068315133*^9, {3.868841561352577*^9, 
   3.8688415797079935`*^9}, 3.883737798824322*^9, 3.88379597391626*^9, 
   3.883797566458293*^9, 3.883803006317623*^9, 3.8838134348726835`*^9, 
   3.883813538083454*^9, 3.883814095908079*^9, 3.884088279088266*^9, 
   3.884151114642923*^9, 3.884780355350812*^9, 3.8847804401685934`*^9, 
   3.884780533022569*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[87]=",ExpressionUUID->"41f9d513-fbbe-4732-9b73-be570cbb0959"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"N", "[", 
       RowBox[{"JB", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q1", "->", 
           RowBox[{"Q", "[", 
            RowBox[{"[", 
             RowBox[{"q", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"q2", "->", 
           RowBox[{"Q", "[", 
            RowBox[{"[", 
             RowBox[{"q", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], "]"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "3"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "3.2"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Lambda]\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(j\), \(min\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", "Gray"}], "]"}]}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rule", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "ee"}], "}"}], "]"}]}],
      "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8641012477075634`*^9, 3.864101444087764*^9}, {
   3.8641021494538507`*^9, 3.8641021534673977`*^9}, {3.864102367920203*^9, 
   3.8641023735721874`*^9}, {3.864983811193081*^9, 3.864983814296965*^9}, 
   3.868841529336266*^9, {3.8837259799004755`*^9, 3.8837261129271913`*^9}, {
   3.883737889255893*^9, 3.8837378927831826`*^9}, {3.883738018891966*^9, 
   3.8837380802625685`*^9}, {3.884780457927985*^9, 3.884780486815563*^9}, {
   3.884780519333088*^9, 3.8847805204741735`*^9}, {3.8847805746807976`*^9, 
   3.8847805789897037`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[88]:=",ExpressionUUID->"ee417f4b-c43a-4244-9786-882dadc1a518"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3lYzAkcBvBOfnP+dCwmJoba3KFQri/Vqu3gKfW0dlPpkuQauVmGmZzR
9kRDE6nWop2mViEVXzW0ejrUTAcxXWOazh+2Q1Kz44/3eZ/Pf+/LC9vjF2lk
YGDgo8/39ozU1mJXwForpxI9CTRxtdrbwnGEulOj1el6O9wSSx5w3CD+lXPq
ekMCvaoa/0nj+MOXXx86nDEiMDBiuCSJEwFNJ2QRE0wJfG9/1jWBEwcpZbdf
MukEpv+wKf4CRwiTv5clgQLigd15TjKYRW0yd5hD4C9bbss+fsqCcNHT0vLN
BDJ0giB3axl8m8jnHjlOoK1vv7bsYj6c57vPCM4i8FC1M4gHCiGueuR5Vg2B
U/LNVIaGzyA94SOb+ELgw3bXyprVpbBorfxb5WwalsakTdvSK4echsI/Xmyk
4eCPa0jprnLYVfff67cHaWg0kj1pmm0FJD6j5/lm0HC5LvTh5pxK+ExGrfpQ
QcNKoWP1y3k14O3REfv3ZxrOSOwZudf/Gkz5a6CeS8ee4RZV/eI60I03F1lt
oGNWd1EF+7IC/E4Evnm+j45s7l+UWq2EjI6BNImEjpd2FESl2zSAg7SBmSyn
49C6bHX0yUbgRl+d3kfRMW6pPH9yWRP4xIsbwqYysCVHfrGW9xZarh5estKN
gaMxytS5R5thW8JRh5/2MHD++onjUUXvwE6LLbEpDHTP4G3Pm6ICD0f1gqFS
Bh7ihsxqC2oBWYeXjaSHgQt6AxiNPq1AP1ZfesCCiRbkR0L+tRVeGK82ylvL
RJNnqbLZkjZAStNDbGfiTseiNzSvdphWtftgaRITs38OS3861A47kqbelZUw
cbDHapLmWgd8ezJBWPiBiQWb3Y2T3dTQr6w1sDVj4UkP0a18jRqs/drspM4s
5L33bMoUfQDPR+ZD0dtYuHKFMJmzVANKFi8y/hILg6xrRgwVGhCX7/8d81k4
WJHQvlfQCU/4mU5BrSwUmwTH+dlogSeYkmZJY6OFqiDDSK6FM4ekdw2WsNH0
hMDfeV8XrAyZGbAxiI0G94Jl7ebdsOZ+Y/ZjIRv5N2QJ5qXdcEOzM1OYy8aS
+ecIs9090Eef5SJsZqOZJ3/BaXYviJKmX0w3JvHdwteKI8W9cIAxEGdtT2Lu
TbBRB/dBbidJKwwkcatsuRl3vA8U2T5uZ0+SeEp0W/Dufj9s2RY989F9EqVa
birbm4L5R8vvGCtIPJcmClVtpCByO0/8SO8Ivz7bHF8KxP7Hzu9Ukji9uDjX
J5ACE3v7WEU9iReu/PbyUhgFmo5rSzKbSIxefv0T/QgFEp+oYhcVibOElh4T
71BA55nWCbpIHHc6zmq8S4ErO6RsWTeJb/o66u5kUxA3+ji/S+/EwAdbN+RR
0FUfm+LbS6Junt9+UTEFxReUQTxK/7f2yk1jBQWHBzI7cYDEx/HD4Yp6CqRt
Y01xgyQmrwqZm9lEQWd1YMWcIRK9/lyU76KiwPceQ5o4TOKTw1WvBF0U2Afv
54d+JfHawmVXfHspCPeqCrccJXFfu8SfR1Fw3cku4F+953jHtuAABSyL5hWL
x0g0MVRmJQ5TsM5g2Vy13q0Fq2JCv+r39F22Eo+TWByTab94jIKct1qGt47E
lBmMQZ2OgvZylzGd3v8DGSloCg==
       "]], LineBox[CompressedData["
1:eJwV13k0VfsXAHBTca/pSRmSQhES/crwNNiViqIyNpEQiqhMUdEgQ6VSnswy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       "]], LineBox[CompressedData["
1:eJwV13k8Fe0XAHChuNf2SlmSQvQi0a8saTtFRVGhtCBJKFvWEqGIFJUSkaVs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       "]]},
     Annotation[#, "Charting`Private`Tag$8741#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Lambda]\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(j\\), \\(min\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0., -3.2},
  DisplayFunction->Identity,
  Epilog->{
    RGBColor[1, 0, 0], 
    PointBox[{0.33333332344754624`, -3.3333333382762267`}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, 
    GrayLevel[0.5]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 0.9999999795918367}, {-4, -3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8847805808681564`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"da31c5de-85ba-43d3-bb1c-f6cd7815e646"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.884780506032239*^9, 
  3.884780507736351*^9}},ExpressionUUID->"895edf9c-d5db-4f15-a844-\
c6805708220c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"JB", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q1", "->", 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"q", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"q2", "->", 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"q", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], "/.", 
         "rule"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8837968543655024`*^9, 3.8837968696582956`*^9}, {
  3.8837969048832893`*^9, 3.883796938972637*^9}, {3.883797591248931*^9, 
  3.883797591525637*^9}, {3.8837980206624317`*^9, 3.8837980235708685`*^9}, {
  3.884087526239891*^9, 3.884087527185032*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[7]:=",ExpressionUUID->"5ea5fa9d-4747-47c7-b477-fe84ea41568e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "1.333333323447547`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "3.3333333234475466`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "3.333333338276227`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.883796891557596*^9, 3.883796939751791*^9}, {
   3.8837975876482224`*^9, 3.8837975921991024`*^9}, 3.8837980243879423`*^9, 
   3.883803175110244*^9, 3.883813440824952*^9, 3.8838135444247375`*^9, 
   3.88381410176021*^9, 3.8840882798741407`*^9, 3.8841511147283297`*^9, 
   3.8847803553927803`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[7]=",ExpressionUUID->"d927cb15-96fc-495a-94f6-53d6eeb05784"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Q"], "Input",
 CellChangeTimes->{3.883797729904422*^9},
 FontFamily->"Consolas",
 CellLabel->"In[8]:=",ExpressionUUID->"82f64cef-9e2b-4dec-b0c9-b26a24179754"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8837977305715046`*^9, 3.8837981611933804`*^9, 
  3.8838031768548336`*^9, 3.883813440864094*^9, 3.883813544499632*^9, 
  3.8838141018475356`*^9, 3.8840882799546194`*^9, 3.884151114797905*^9, 
  3.884780355441991*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[8]=",ExpressionUUID->"8be61a2b-11fb-4b5d-91b2-ee57ea430686"]
}, Open  ]]
}, Open  ]],

Cell["\<\
It follows that the wave vectors {0,\[Pi]} and {\[Pi],\[Pi]} contribute to \
the ground state.\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
  3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
  3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
  3.88374181175136*^9}, {3.884088347441074*^9, 
  3.88408838379182*^9}},ExpressionUUID->"e81cf25b-f57e-4e83-a008-\
522a3f52635c"],

Cell[CellGroupData[{

Cell["\<\
We identify the factor of the characteristic polynomial \
\[OpenCurlyDoubleQuote]pola\[CloseCurlyDoubleQuote] of 
JJ/.{J1\[RightArrow]1,J2\[RightArrow]1,J3\[RightArrow]1}/.{q1\[RightArrow]\
\[Pi],q2\[RightArrow]\[Pi]} that leads to the eigenvalue of ee=-3.33333... . \
We note that this factor occurs squared.\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
  3.883738408343521*^9}, {3.883738931965109*^9, 3.8837390985802765`*^9}, {
  3.8837401237532444`*^9, 3.883740160675155*^9}, {3.883740666705632*^9, 
  3.883740718715993*^9}, {3.884401290357457*^9, 
  3.8844013116770573`*^9}},ExpressionUUID->"735f8885-7f11-4f88-a00e-\
414af6346a01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pola", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CharacteristicPolynomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"JJ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"J1", "->", "1"}], ",", 
          RowBox[{"J2", "->", "1"}], ",", 
          RowBox[{"J3", "->", "1"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q1", "->", "\[Pi]"}], ",", 
         RowBox[{"q2", "->", "\[Pi]"}]}], "}"}]}], ",", "z"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.86410372796201*^9, 3.8641037370029182`*^9}, {
  3.865132133436296*^9, 3.865132170332437*^9}, {3.883738548356206*^9, 
  3.883738549623659*^9}, {3.883738773547634*^9, 3.883738783926754*^9}, {
  3.8837398361237993`*^9, 3.883739856570439*^9}, {3.8837411654079103`*^9, 
  3.8837411691680117`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[9]:=",ExpressionUUID->"bc7bb819-e98b-474c-a005-fc192794810a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "Jc", "-", "z", "-", "\[Lambda]"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "Jc", "-", "z", "-", "\[Lambda]"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "4"}], "+", 
     RowBox[{"2", " ", "Jc", " ", "Jp"}], "+", 
     RowBox[{"Jc", " ", "z"}], "+", 
     RowBox[{"2", " ", "Jp", " ", "z"}], "+", 
     SuperscriptBox["z", "2"], "-", 
     RowBox[{"2", " ", "Jc", " ", "\[Lambda]"}], "+", 
     RowBox[{"2", " ", "Jp", " ", "\[Lambda]"}], "-", 
     RowBox[{"z", " ", "\[Lambda]"}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{
  3.8641037388808727`*^9, 3.864984084299457*^9, 3.8649841232724476`*^9, 
   3.8651321755675497`*^9, 3.8688416938243937`*^9, 3.883738466789112*^9, 
   3.8837385510728893`*^9, {3.883738786025725*^9, 3.883738806380904*^9}, {
   3.8837398524637566`*^9, 3.8837398576237087`*^9}, 3.8837411700193563`*^9, 
   3.8838029816727114`*^9, 3.883813435022483*^9, 3.8838135381414905`*^9, 
   3.883814095979205*^9, 3.8840882800878973`*^9, 3.8841511150616856`*^9, 
   3.884780355492598*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[9]=",ExpressionUUID->"de289478-5a1b-4604-b422-127f75e50013"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pola", "[", 
  RowBox[{"[", 
   RowBox[{"3", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8837385715592356`*^9, 3.8837385982649107`*^9}, {
  3.8837387997136135`*^9, 3.8837388329431677`*^9}, {3.883739859960761*^9, 
  3.8837398606128464`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[10]:=",ExpressionUUID->"dd01372d-bd61-408f-9fd5-d859f63f0613"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], "+", 
  RowBox[{"2", " ", "Jc", " ", "Jp"}], "+", 
  RowBox[{"Jc", " ", "z"}], "+", 
  RowBox[{"2", " ", "Jp", " ", "z"}], "+", 
  SuperscriptBox["z", "2"], "-", 
  RowBox[{"2", " ", "Jc", " ", "\[Lambda]"}], "+", 
  RowBox[{"2", " ", "Jp", " ", "\[Lambda]"}], "-", 
  RowBox[{"z", " ", "\[Lambda]"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8837385740560174`*^9, 3.883738599140723*^9}, {
   3.8837387891087384`*^9, 3.883738833692953*^9}, 3.8837398614725947`*^9, 
   3.8838029833835726`*^9, 3.8838134351242027`*^9, 3.883813538379696*^9, 
   3.8838140960809374`*^9, 3.8840882801557035`*^9, 3.884151115158947*^9, 
   3.88478035552448*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[10]=",ExpressionUUID->"062120e0-db26-4572-bf34-cdd081cd0e05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solza", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"0", "==", 
       RowBox[{"pola", "[", 
        RowBox[{"[", 
         RowBox[{"3", ",", "1"}], "]"}], "]"}]}], "/.", "special"}], ",", 
     "z"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8651322927508364`*^9, 3.865132304982625*^9}, 
   3.8688417396634045`*^9, 3.8688418060498176`*^9, 3.868841846514018*^9, 
   3.8837386149752555`*^9, {3.8837386772190204`*^9, 3.883738690583248*^9}, {
   3.8837388400562754`*^9, 3.883738840593588*^9}, {3.8837398661369658`*^9, 
   3.8837398667465153`*^9}, 3.8837985153063526`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[11]:=",ExpressionUUID->"52438965-9096-4df5-bc96-4da3a7dca05e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", "\[Lambda]", "-", 
      SqrtBox[
       RowBox[{"17", "-", 
        RowBox[{"6", " ", "\[Lambda]"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8651322937698984`*^9, 3.8651323062498693`*^9}, 
   3.8688417417756767`*^9, 3.868841807074485*^9, 3.868841847960074*^9, {
   3.883738687107834*^9, 3.8837386914469876`*^9}, 3.8837388414438944`*^9, 
   3.883739867996805*^9, 3.8837985180472193`*^9, 3.883802985051156*^9, 
   3.8838134352299666`*^9, 3.8838135385108147`*^9, 3.8838140962454596`*^9, 
   3.884088280357125*^9, 3.8841511152364087`*^9, 3.884780355568116*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[11]=",ExpressionUUID->"e8fc33fd-d7c2-496d-ac6b-af7fc0b5b34b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solza", "/.", "rule"}]], "Input",
 CellChangeTimes->{{3.864984331306864*^9, 3.8649843317185354`*^9}, 
   3.8651321919910407`*^9, {3.865132230198894*^9, 3.865132236023986*^9}, {
   3.865132310828701*^9, 3.865132315603179*^9}, 3.8688417702816105`*^9, 
   3.8837985208424025`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[12]:=",ExpressionUUID->"42fbe450-19ee-4a71-bf91-df1e3b7f3492"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"-", "3.333333338276227`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8649843325479636`*^9, 3.865132193078271*^9, 3.8651322374535007`*^9, 
   3.8651323163602495`*^9, 3.8688417715885057`*^9, 3.8688418093764935`*^9, 
   3.868841851648899*^9, 3.883738696574829*^9, 3.883739869554248*^9, 
   3.8837985214897537`*^9, {3.883802986350641*^9, 3.8838030142184935`*^9}, 
   3.8838134352808623`*^9, 3.8838135385759315`*^9, 3.883814096285344*^9, 
   3.884088280421237*^9, 3.8841511153219595`*^9, 3.884780355601495*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[12]=",ExpressionUUID->"7731e100-60d8-46e8-bf98-a13976b03210"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analogously for {q1\[RightArrow]0,q2\[RightArrow]\[Pi]}:", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.883738931965109*^9, 3.8837390985802765`*^9}, {
   3.88373920120077*^9, 3.8837392203983817`*^9}, 
   3.883739702349243*^9},ExpressionUUID->"069cd8b1-c460-484e-afde-\
011ef7ae0c45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polb", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CharacteristicPolynomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"JJ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"J1", "->", "1"}], ",", 
          RowBox[{"J2", "->", "1"}], ",", 
          RowBox[{"J3", "->", "1"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q1", "->", "0"}], ",", 
         RowBox[{"q2", "->", "\[Pi]"}]}], "}"}]}], ",", "z"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.86410372796201*^9, 3.8641037370029182`*^9}, {
   3.865132133436296*^9, 3.865132170332437*^9}, {3.8688418863965244`*^9, 
   3.868841893600563*^9}, 3.8837391595490923`*^9, {3.883739872901978*^9, 
   3.8837398751751556`*^9}, {3.883741179751526*^9, 3.883741182635592*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[13]:=",ExpressionUUID->"8b491a9b-b38b-4bae-a799-e39ddbb3eda4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"Jc", "-", "z", "-", "\[Lambda]"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "Jc", "+", "z", "+", "\[Lambda]"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "4"}], "-", 
    RowBox[{"4", " ", "Jp"}], "+", 
    RowBox[{"2", " ", "Jc", " ", "Jp"}], "-", 
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{"Jc", " ", "z"}], "+", 
    RowBox[{"2", " ", "Jp", " ", "z"}], "+", 
    SuperscriptBox["z", "2"], "+", 
    RowBox[{"4", " ", "\[Lambda]"}], "-", 
    RowBox[{"2", " ", "Jc", " ", "\[Lambda]"}], "+", 
    RowBox[{"2", " ", "Jp", " ", "\[Lambda]"}], "-", 
    RowBox[{"z", " ", "\[Lambda]"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"4", "-", 
    RowBox[{"2", " ", "Jc", " ", "Jp"}], "+", 
    RowBox[{"Jc", " ", "z"}], "+", 
    RowBox[{"2", " ", "Jp", " ", "z"}], "-", 
    SuperscriptBox["z", "2"], "-", 
    RowBox[{"2", " ", "Jc", " ", "\[Lambda]"}], "+", 
    RowBox[{"2", " ", "Jp", " ", "\[Lambda]"}], "+", 
    RowBox[{"z", " ", "\[Lambda]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8641037388808727`*^9, 3.864984084299457*^9, 
  3.8649841232724476`*^9, 3.8651321755675497`*^9, 3.8688416938243937`*^9, 
  3.8688418949439363`*^9, 3.883739165097525*^9, 3.8837398760957327`*^9, 
  3.8838134354576364`*^9, 3.8838135388110003`*^9, 3.883814096430106*^9, 
  3.884088280542717*^9, 3.884151115410755*^9, 3.8847803556844926`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[13]=",ExpressionUUID->"701674bb-271b-4175-b4c1-7958c8af73be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polb", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.883739716510496*^9, 3.883739721454075*^9}, {
  3.883739879183789*^9, 3.883739881156892*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[14]:=",ExpressionUUID->"466883e3-7bc8-4e4a-bfe9-5db9b5327bb4"],

Cell[BoxData[
 RowBox[{"2", "+", "Jc", "+", "z", "+", "\[Lambda]"}]], "Output",
 CellChangeTimes->{3.883739722475023*^9, 3.883739882149686*^9, 
  3.883813435512019*^9, 3.8838135388675275`*^9, 3.88381409649133*^9, 
  3.884088280604354*^9, 3.8841511154816313`*^9, 3.8847803558008547`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[14]=",ExpressionUUID->"07589fbe-9b49-4f1d-b6b4-65e54accf067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solzb", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"0", "==", 
      RowBox[{"polb", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", "z"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8651322927508364`*^9, 3.865132304982625*^9}, 
   3.8688417396634045`*^9, 3.8688418060498176`*^9, 3.868841846514018*^9, 
   3.868841924064494*^9, {3.88373924085341*^9, 3.8837392554445534`*^9}, 
   3.8837393381847935`*^9, 3.883739732362804*^9, {3.883739886462311*^9, 
   3.883739888475831*^9}, 3.883798526119068*^9},
 FontFamily->"Consolas",
 CellLabel->"In[15]:=",ExpressionUUID->"290fc5cc-3c68-4ea2-9e68-4a6ed8d393e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{
    RowBox[{"-", "2"}], "-", "Jc", "-", "\[Lambda]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8651322937698984`*^9, 3.8651323062498693`*^9}, 
   3.8688417417756767`*^9, 3.868841807074485*^9, 3.868841847960074*^9, 
   3.868841925084139*^9, {3.8837392423023286`*^9, 3.883739256965065*^9}, 
   3.8837393396983294`*^9, 3.8837397336029654`*^9, 3.883739889250227*^9, 
   3.88379852693979*^9, 3.8838030266039*^9, 3.8838030865968747`*^9, 
   3.883813435557677*^9, 3.8838135389506173`*^9, 3.88381409656269*^9, 
   3.884088280655009*^9, 3.884151115563526*^9, 3.884780355826293*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[15]=",ExpressionUUID->"ef17996b-ee1b-47c8-afdb-863bb5fea21e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"solzb", "/.", "special"}], "/.", "rule"}]], "Input",
 CellChangeTimes->{{3.864984331306864*^9, 3.8649843317185354`*^9}, 
   3.8651321919910407`*^9, {3.865132230198894*^9, 3.865132236023986*^9}, {
   3.865132310828701*^9, 3.865132315603179*^9}, 3.8688417702816105`*^9, 
   3.8837393423697453`*^9, 3.8837985311937013`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[16]:=",ExpressionUUID->"e74605d3-6817-4f83-87e1-5bdd08b52065"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"-", "3.333333323447546`"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8649843325479636`*^9, 3.865132193078271*^9, 
  3.8651322374535007`*^9, 3.8651323163602495`*^9, 3.8688417715885057`*^9, 
  3.8688418093764935`*^9, 3.868841851648899*^9, 3.8688419265309477`*^9, 
  3.8837392598884735`*^9, 3.8837393432603645`*^9, 3.8837397363034077`*^9, 
  3.8837398914711328`*^9, 3.8837985320300426`*^9, 3.883803028035311*^9, 
  3.8838134356137514`*^9, 3.883813539012372*^9, 3.8838140966241045`*^9, 
  3.8840882807219925`*^9, 3.8841511156779613`*^9, 3.8847803558684506`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[16]=",ExpressionUUID->"75e90190-cae5-42ea-8b4d-2e7b03a38643"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The condition of level crossing leads to the general equations for the \
ground state Lagrange parameter ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "Jc"}], "+", 
       RowBox[{"2", " ", "Jp"}]}], ")"}]}]}], "}"}]],
  CellChangeTimes->{{3.864984255555026*^9, 3.8649842723934793`*^9}, 
    3.8651322668872538`*^9, {3.8688420213436613`*^9, 3.86884203436355*^9}, 
    3.883739432172686*^9, 3.883739755736906*^9, 3.8837399144385047`*^9},
  FontFamily->"Consolas",ExpressionUUID->
  "8ac89087-bcb0-46b7-ba57-915d1d52d274"],
 " and for the minimal energy per spin site ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "min"], TraditionalForm]],ExpressionUUID->
  "f884d951-cd42-4f1c-8b23-947366098abe"],
 "=",
 Cell[BoxData[
  RowBox[{
   FractionBox["1", "3"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "-", "Jc", "-", "Jp"}], ")"}]}]],
  CellChangeTimes->{3.865132483018932*^9, 3.8837396857865987`*^9, 
   3.8837397610536137`*^9, 3.883739919938904*^9},ExpressionUUID->
  "228e406f-5a39-4183-b3e2-0d051a8e03fa"],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.883738931965109*^9, 3.8837390985802765`*^9}, {
   3.88373920120077*^9, 3.8837392203983817`*^9}, 3.883739702349243*^9, {
   3.883740179219491*^9, 3.8837403144657145`*^9}, {3.8837404437995443`*^9, 
   3.8837404463707447`*^9}, 3.884061365978735*^9, {3.884401437786576*^9, 
   3.88440146536248*^9}},ExpressionUUID->"b75b3b76-452f-44a0-bc30-\
4f624efb8dcc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"crossing", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"pola", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "/.", "solzb"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.868841975725708*^9, 3.8688419888868446`*^9}, {
   3.88373937309189*^9, 3.8837393860581894`*^9}, {3.8837394180131655`*^9, 
   3.8837394206227303`*^9}, {3.88373989514612*^9, 3.8837399019236703`*^9}, 
   3.883798544690523*^9},
 FontFamily->"Consolas",
 CellLabel->"In[17]:=",ExpressionUUID->"d97ce1a3-3a27-4078-a7ae-f56e7e9fdc23"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{"Jc", "-", 
    RowBox[{"2", " ", "Jp"}], "+", 
    RowBox[{"3", " ", "\[Lambda]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.868841989762863*^9, 3.8837393872710457`*^9, 3.8837394222664633`*^9, 
   3.883739746360135*^9, {3.883739897905445*^9, 3.8837399025898356`*^9}, 
   3.883798545553606*^9, 3.883803114652318*^9, 3.883813435657631*^9, 
   3.8838135390834007`*^9, 3.8838140966953773`*^9, 3.8840882807879267`*^9, 
   3.884151115754936*^9, 3.884780355872902*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[17]=",ExpressionUUID->"5beee401-a641-4833-8961-b0ef8f9526b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soll", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"0", "==", "crossing"}], ",", "\[Lambda]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.864984254102314*^9, 3.864984271289301*^9}, {
  3.8651322595441403`*^9, 3.865132266098859*^9}, {3.8688420035368185`*^9, 
  3.868842033165821*^9}, {3.883739428769738*^9, 3.8837394304874563`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[18]:=",ExpressionUUID->"3b03c588-1ffc-4178-a489-6413f311e782"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", "\[Rule]", 
   RowBox[{
    FractionBox["1", "3"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Jc"}], "+", 
      RowBox[{"2", " ", "Jp"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.864984255555026*^9, 3.8649842723934793`*^9}, 
   3.8651322668872538`*^9, {3.8688420213436613`*^9, 3.86884203436355*^9}, 
   3.883739432172686*^9, 3.883739755736906*^9, 3.8837399144385047`*^9, 
   3.883798552222401*^9, {3.8838031069996767`*^9, 3.8838031158355503`*^9}, 
   3.883813435757524*^9, 3.883813539229513*^9, 3.883814096817939*^9, 
   3.8840882808549542`*^9, 3.8841511158318663`*^9, 3.8847803559227257`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[18]=",ExpressionUUID->"5e86d0ed-a1d3-4e9c-acbd-056e1f68eeaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soll", "/.", "special"}]], "Input",
 CellChangeTimes->{{3.864103279559883*^9, 3.8641032805234065`*^9}, {
  3.883739453235985*^9, 3.883739458769043*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[19]:=",ExpressionUUID->"306ef6cd-d152-40a2-9090-e4e2dda598a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", "\[Rule]", 
   FractionBox["1", "3"]}], "}"}]], "Output",
 CellChangeTimes->{3.86410328220964*^9, 3.86410343971457*^9, 
  3.864984514170611*^9, 3.8651324026528873`*^9, 3.8837394600096345`*^9, 
  3.8837397571247225`*^9, 3.8837399158881507`*^9, 3.883803117635954*^9, 
  3.883813435785406*^9, 3.8838135393835497`*^9, 3.883814096867098*^9, 
  3.884088280921631*^9, 3.884151116035947*^9, 3.884780355951742*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[19]=",ExpressionUUID->"9d2eb762-24cf-4965-a956-fd6680332ac5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sollz", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"solzb", "/.", "soll"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8651324158529153`*^9, 3.8651324558229694`*^9}, {
  3.883803069121623*^9, 3.8838030998424463`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[20]:=",ExpressionUUID->"14341d6b-d6b3-4ed4-b910-e3a1c5a93650"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "Jc", "+", "Jp"}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.86513241750077*^9, 3.8651324581595283`*^9}, 
   3.868842071402886*^9, 3.8837395342680726`*^9, 3.8837397583362527`*^9, 
   3.8837399170720787`*^9, {3.883803070117941*^9, 3.883803118714202*^9}, 
   3.8838134358354445`*^9, 3.883813539447466*^9, 3.8838140969315853`*^9, 
   3.8840882809813623`*^9, 3.8841511160980635`*^9, 3.8847803559754066`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[20]=",ExpressionUUID->"6790c69f-59a3-4392-9d9a-8609d28a99be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sollz", "/.", "special"}]], "Input",
 CellChangeTimes->{{3.883739570040511*^9, 3.88373958126954*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[21]:=",ExpressionUUID->"97514442-ea9a-421e-9e4c-1218576a2ae5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"-", 
    FractionBox["10", "3"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.883739582335292*^9, 3.883739759603792*^9, 
  3.8837399186386795`*^9, 3.8838031205037184`*^9, 3.883813435938648*^9, 
  3.8838135395660315`*^9, 3.8838140970675654`*^9, 3.8840882810563183`*^9, 
  3.884151116182251*^9, 3.884780356022146*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[21]=",ExpressionUUID->"c23300ab-9a60-47ec-928f-f9685c843ad7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Emin", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"sollz", "[", 
     RowBox[{"[", 
      RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.865132435883977*^9, 3.8651324821724224`*^9}, {
  3.8837396765460234`*^9, 3.8837396771651707`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[22]:=",ExpressionUUID->"3ceff843-ff58-4894-b0da-112e56adca5a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "-", "Jc", "-", "Jp"}], ")"}]}]], "Output",
 CellChangeTimes->{3.883813436158387*^9, 3.8838135396803107`*^9, 
  3.8838140971678905`*^9, 3.884088281129828*^9, 3.8841511162606597`*^9, 
  3.884780356051093*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[22]=",ExpressionUUID->"5a905251-8af3-42fe-ae54-06de8f459db0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
To determine the ground state configuration we choose two suitable \
eigenvectors u,v of JJ corresponding to  the wave vector {\[Pi],\[Pi]} \
(recall that the corresponding eigenspace was twofold degenerate) and one \
eigenvector w corresponding to {0,\[Pi]}:\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.883738931965109*^9, 3.8837390985802765`*^9}, {
   3.88373920120077*^9, 3.8837392203983817`*^9}, 3.883739702349243*^9, {
   3.883740179219491*^9, 3.8837403144657145`*^9}, {3.8837404437995443`*^9, 
   3.8837404463707447`*^9}, {3.8837418445368285`*^9, 3.883742073596632*^9}, {
   3.8837435958901196`*^9, 3.8837436267843957`*^9}, {3.8840884981751432`*^9, 
   3.8840885235583754`*^9}},ExpressionUUID->"69bb148c-1af5-4dab-bf10-\
89bc0cd4b5bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"esa", "=", 
  RowBox[{"Eigensystem", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"JJ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J1", "->", "1"}], ",", 
        RowBox[{"J2", "->", "1"}], ",", 
        RowBox[{"J3", "->", "1"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q1", "->", "\[Pi]"}], ",", 
       RowBox[{"q2", "->", "\[Pi]"}]}], "}"}]}], "/.", "soll"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.863510957442454*^9, 3.8635109865331774`*^9}, {
   3.8641026588096056`*^9, 3.864102660738745*^9}, {3.8649845527510786`*^9, 
   3.8649845680507183`*^9}, {3.8651325326946588`*^9, 
   3.8651325505236325`*^9}, {3.8837408369542675`*^9, 3.883740873283374*^9}, {
   3.883740935517208*^9, 3.8837409389298377`*^9}, {3.883740970970851*^9, 
   3.883741011737672*^9}, 3.883741044340883*^9},
 FontFamily->"Consolas",
 CellLabel->"In[23]:=",ExpressionUUID->"04451320-1f0d-46aa-a854-bbd2beb9614e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "Jc"}], "-", "Jp"}], ")"}]}], ",", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "Jc"}], "-", "Jp"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Jc", "+", "Jp"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "Jc", "+", "Jp"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "Jc", "+", "Jp"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2", "3"]}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "Jc", "+", "Jp"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8635109886492586`*^9, 3.864102664216736*^9, 3.8649845694751997`*^9, 
   3.86513255466331*^9, 3.868842101237151*^9, {3.883740844433878*^9, 
   3.883740868932581*^9}, 3.883740940032553*^9, 3.8837409718390274`*^9, 
   3.8837410127623615`*^9, 3.883741045914112*^9, 3.883813436335203*^9, 
   3.8838135399143896`*^9, 3.883814097430008*^9, 3.884088281204529*^9, 
   3.884151116347929*^9, 3.8847803561010227`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[23]=",ExpressionUUID->"0d6dd3f1-c3fb-4b59-8cc1-6f60ad5b28db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"esa", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", "special"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.863510999279399*^9, 3.8635110051940804`*^9}, {
   3.8649845829384317`*^9, 3.8649845870590124`*^9}, {3.8651325732102304`*^9, 
   3.865132583525335*^9}, 3.868842106943511*^9, {3.8837410248822412`*^9, 
   3.8837410494620857`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[24]:=",ExpressionUUID->"1598d566-3799-46cd-b5c0-b20a5e879ed6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1.3333333333333333`"}], ",", "2.6666666666666665`", ",", 
   "0.6666666666666666`", ",", "0.6666666666666666`", ",", 
   RowBox[{"-", "3.3333333333333335`"}], ",", 
   RowBox[{"-", "3.3333333333333335`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8635110057973795`*^9, 3.864102672008459*^9, 3.8649845877913494`*^9, 
   3.8651325842500343`*^9, 3.868842108267964*^9, {3.883741029238125*^9, 
   3.883741050229985*^9}, 3.883813436392731*^9, 3.883813539996317*^9, 
   3.883814097484525*^9, 3.8840882813404627`*^9, 3.8841511164616375`*^9, 
   3.8847803561351004`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[24]=",ExpressionUUID->"00bb6a2e-b72f-459d-b89e-b2f24c98cb41"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u", "=", 
  RowBox[{"esa", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "5"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8635110097276635`*^9, 3.863511017534706*^9}, {
   3.8641026788434143`*^9, 3.8641026860664687`*^9}, {3.8649846010723453`*^9, 
   3.864984601754236*^9}, 3.8651326259104443`*^9, {3.883741063750429*^9, 
   3.8837410640678463`*^9}, 3.883813492655323*^9},
 FontFamily->"Consolas",
 CellLabel->"In[25]:=",ExpressionUUID->"484e96e0-cef9-4030-a514-b800b4d2aeb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.8635110181962976`*^9, 3.8641026868854733`*^9, 
  3.8649846062210436`*^9, 3.8651326270481787`*^9, 3.8688421139778147`*^9, 
  3.8837410649513254`*^9, 3.8838134364979863`*^9, 3.883813540069414*^9, 
  3.8838140975523124`*^9, 3.884088281404395*^9, 3.8841511165322475`*^9, 
  3.8847803561684866`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[25]=",ExpressionUUID->"15f6477f-95b1-4345-9bde-ac14804bb4e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v", "=", 
  RowBox[{"esa", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "6"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8649846272254133`*^9, 3.8649846310149555`*^9}, 
   3.8651326301227136`*^9, {3.8837410681987276`*^9, 3.883741068457267*^9}, 
   3.883813495149415*^9},
 FontFamily->"Consolas",
 CellLabel->"In[26]:=",ExpressionUUID->"5413099d-21e8-4fce-8fab-49e333a01e79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8649846320466614`*^9, 3.8651326308420496`*^9, 
  3.868842115717033*^9, 3.8837410692616267`*^9, 3.8838134365696354`*^9, 
  3.8838135401316233`*^9, 3.883814097606851*^9, 3.8840882814712315`*^9, 
  3.8841511166153197`*^9, 3.8847803562017136`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[26]=",ExpressionUUID->"8f118566-11f8-4645-ba14-d9f747bb8184"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"esb", "=", 
   RowBox[{"Eigensystem", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"JJ", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"J1", "->", "1"}], ",", 
         RowBox[{"J2", "->", "1"}], ",", 
         RowBox[{"J3", "->", "1"}]}], "}"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"q1", "->", "0"}], ",", 
        RowBox[{"q2", "->", "\[Pi]"}]}], "}"}]}], "/.", "soll"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.868842172555006*^9, 3.8688421762434053`*^9}, {
   3.8837410859528365`*^9, 3.8837410956837606`*^9}, 3.883741216790535*^9},
 FontFamily->"Consolas",
 CellLabel->"In[27]:=",ExpressionUUID->"e7593c69-0eeb-4ec9-bb5d-0027957a6b01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"esb", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", "special"}], "//", "N"}]], "Input",
 CellChangeTimes->{
  3.8688421898395853`*^9, {3.8837412226171837`*^9, 3.8837412330608287`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[28]:=",ExpressionUUID->"0f8eb4f7-599c-4985-8dd1-130932384017"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9027346441664563`", ",", "0.6666666666666666`", ",", 
   RowBox[{"-", "3.3333333333333335`"}], ",", 
   RowBox[{"-", "2.569401310833123`"}], ",", 
   RowBox[{"-", "0.5694013108331231`"}], ",", "3.9027346441664563`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8688421907569246`*^9, {3.8837412243028946`*^9, 3.883741233943124*^9}, 
   3.883813437992997*^9, 3.883813541551366*^9, 3.88381409916665*^9, 
   3.884088283005473*^9, 3.8841511181318274`*^9, 3.884780357190384*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[28]=",ExpressionUUID->"d6317435-b940-45a8-9db1-2c6265cf16d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w", "=", 
  RowBox[{"esb", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8649846394061975`*^9, 3.8649846432980337`*^9}, 
   3.8651326342036552`*^9, {3.8688422071590757`*^9, 3.8688422102238617`*^9}, {
   3.883741242887392*^9, 3.883741247567373*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[29]:=",ExpressionUUID->"d9e74635-3c42-46a3-be43-1cc0b91e51d1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", 
   RowBox[{"-", "1"}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{3.864984644391423*^9, 3.8651326348652067`*^9, 
  3.868842211767215*^9, 3.88374124843517*^9, 3.883813438073761*^9, 
  3.883813541695565*^9, 3.8838140992876077`*^9, 3.8840882836160903`*^9, 
  3.8841511181894407`*^9, 3.8847803572030144`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[29]=",ExpressionUUID->"5eca47b7-58d4-41e8-9eb3-69e0dbdccb2a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Let W denote the matrix with columns u,v,w. It turns out that the six rows \
of W have already the same length. Upon multiplying with the global factor of \
1/",
 Cell[BoxData[
  FormBox[
   SqrtBox["2"], TraditionalForm]],ExpressionUUID->
  "468e586f-2a3c-4e41-b341-6bf35f502340"],
 " they will become unit vectors and form a \[OpenCurlyDoubleQuote]rigid\
\[CloseCurlyDoubleQuote] 3-dimensional spin configuration (i.e., not \
depending on Jp and Jc):"
}], "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.883738931965109*^9, 3.8837390985802765`*^9}, {
   3.88373920120077*^9, 3.8837392203983817`*^9}, 3.883739702349243*^9, {
   3.883740179219491*^9, 3.8837403144657145`*^9}, {3.8837404437995443`*^9, 
   3.8837404463707447`*^9}, {3.8837418445368285`*^9, 3.883742073596632*^9}, {
   3.8837421825168676`*^9, 3.8837421879895954`*^9}, {3.8837422185758467`*^9, 
   3.8837423767584734`*^9}, {3.8837425869430156`*^9, 3.88374262393757*^9}, 
   3.8838171649784374`*^9, {3.8840622266215878`*^9, 
   3.884062298956829*^9}},ExpressionUUID->"19f6b19f-15a2-4709-b247-\
aaad73f9c992"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Wt", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"{", 
      RowBox[{"u", ",", "v", ",", "w"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"W", "=", 
   RowBox[{"Transpose", "[", "Wt", "]"}]}], ";", 
  RowBox[{"W", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.863517090944544*^9, 3.8635171292853775`*^9}, {
  3.8641027702170105`*^9, 3.8641027762817435`*^9}, {3.8649847047738657`*^9, 
  3.864984707047984*^9}, {3.8837423848142986`*^9, 3.883742402190573*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[30]:=",ExpressionUUID->"b198e184-7f3a-489e-8037-af45c471803d"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     FractionBox["1", 
      SqrtBox["2"]], "0"},
    {
     FractionBox["1", 
      SqrtBox["2"]], 
     FractionBox["1", 
      SqrtBox["2"]], "0"},
    {"0", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]},
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], "0", 
     FractionBox["1", 
      SqrtBox["2"]]},
    {"0", 
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]},
    {
     FractionBox["1", 
      SqrtBox["2"]], "0", 
     FractionBox["1", 
      SqrtBox["2"]]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8635171298202906`*^9, {3.8641027622056007`*^9, 3.8641027770682063`*^9}, 
   3.864984708138094*^9, 3.8651326406291227`*^9, 3.8688422182599726`*^9, 
   3.8837412846463947`*^9, 3.883742403184676*^9, 3.8838134381704664`*^9, 
   3.883813541764662*^9, 3.8838140993363757`*^9, 3.884088283692134*^9, 
   3.884151118280788*^9, 3.884780357218689*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[30]//TableForm=",ExpressionUUID->"eb98baaf-a58f-4d4d-9f25-\
f90c3e82c930"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "W", "]"}]], "Input",
 CellChangeTimes->{{3.863517134689296*^9, 3.8635171422728634`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[31]:=",ExpressionUUID->"7f56e5b1-a803-4251-a812-5026c2abedbc"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.863517143249432*^9, 3.8641027638404884`*^9, 
  3.8649847138325143`*^9, 3.8651326422651744`*^9, 3.8688422202084584`*^9, 
  3.8837412890254064`*^9, 3.8837424131883755`*^9, 3.8838134382577786`*^9, 
  3.883813541881567*^9, 3.883814099436781*^9, 3.88408828379044*^9, 
  3.884151118369524*^9, 3.8847803572345448`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[31]=",ExpressionUUID->"4fe7ad21-a1f1-47f9-8354-a36e89414c74"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We complete the set of these six spin vectors with their negative \
counterparts (which will be assumed in the other unit cells of the square \
Kagome lattice) and obtain a set S2 of 12 spins, pointing to the vertices of \
a cuboctahedron. This can be seen from their Gram matrix H2 (the matrix of \
all scalar products) and from a graphical representation:\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.883738931965109*^9, 3.8837390985802765`*^9}, {
   3.88373920120077*^9, 3.8837392203983817`*^9}, 3.883739702349243*^9, {
   3.883740179219491*^9, 3.8837403144657145`*^9}, {3.8837404437995443`*^9, 
   3.8837404463707447`*^9}, {3.8837418445368285`*^9, 3.883742073596632*^9}, {
   3.8837421825168676`*^9, 3.8837421879895954`*^9}, {3.8837422185758467`*^9, 
   3.8837423767584734`*^9}, {3.8837425869430156`*^9, 3.88374262393757*^9}, {
   3.8837426562735434`*^9, 3.883742812304803*^9}, {3.883742895240192*^9, 
   3.8837429805412264`*^9}, {3.8837431057980375`*^9, 3.883743134919036*^9}, {
   3.8837431991638193`*^9, 3.883743219447798*^9}, 
   3.884088598611515*^9},ExpressionUUID->"c46a5b2f-c26d-4f7f-beb8-\
154dbf157ade"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"W", ",", 
     RowBox[{"-", "W"}]}], "]"}]}], ";", 
  RowBox[{"S2", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.865133059402094*^9, 3.8651331123589334`*^9}, 
   3.8837414705230036`*^9, {3.883742462757747*^9, 3.8837425422008095`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[32]:=",ExpressionUUID->"fe996cdd-8a0f-4aa7-bff3-a2d7261a82a2"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]},
    {"0", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     FractionBox["1", 
      SqrtBox["2"]]},
    {"0", 
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]},
    {"0", 
     FractionBox["1", 
      SqrtBox["2"]], 
     FractionBox["1", 
      SqrtBox["2"]]},
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], "0", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]},
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], "0", 
     FractionBox["1", 
      SqrtBox["2"]]},
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], "0"},
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     FractionBox["1", 
      SqrtBox["2"]], "0"},
    {
     FractionBox["1", 
      SqrtBox["2"]], "0", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]},
    {
     FractionBox["1", 
      SqrtBox["2"]], "0", 
     FractionBox["1", 
      SqrtBox["2"]]},
    {
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], "0"},
    {
     FractionBox["1", 
      SqrtBox["2"]], 
     FractionBox["1", 
      SqrtBox["2"]], "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.883742519262975*^9, 3.8837425432800627`*^9}, 
   3.883813438411312*^9, 3.8838135420052233`*^9, 3.883814099532916*^9, 
   3.8840882838382053`*^9, 3.8841511184490457`*^9, 3.8847803572516036`*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[32]//TableForm=",ExpressionUUID->"beb535f7-91e5-471c-8e2d-\
ec38f69fc3b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "S2", "]"}]], "Input",
 CellChangeTimes->{{3.8651332872048135`*^9, 3.865133289295685*^9}, 
   3.8837414815370045`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[33]:=",ExpressionUUID->"21f6bc11-3d9c-40cd-95ff-294acbfa4b34"],

Cell[BoxData["12"], "Output",
 CellChangeTimes->{3.8651332902431507`*^9, 3.8688423801430817`*^9, 
  3.8837413713200455`*^9, 3.8837414822377615`*^9, 3.883742545384281*^9, 
  3.8838134384605417`*^9, 3.8838135420717754`*^9, 3.883814099564929*^9, 
  3.884088283912181*^9, 3.884151118508318*^9, 3.884780357267568*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[33]=",ExpressionUUID->"a4ed6961-b9b5-4b04-84ec-22987b2ae30d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"S2", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ".", 
      RowBox[{"S2", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "12"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"H2", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8651381444390144`*^9, 3.865138187304206*^9}, {
  3.8651592026184015`*^9, 3.865159206743795*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[34]:=",ExpressionUUID->"ed31b113-fdd6-487a-8db9-9aaf61988886"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "0", "0", 
     RowBox[{"-", "1"}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}]},
    {"0", "1", 
     RowBox[{"-", "1"}], "0", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}]},
    {"0", 
     RowBox[{"-", "1"}], "1", "0", 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"]},
    {
     RowBox[{"-", "1"}], "0", "0", "1", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"]},
    {
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], "1", "0", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "0", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}]},
    {
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], "0", "1", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"-", "1"}], "0", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}]},
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "1", "0", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], "0", 
     RowBox[{"-", "1"}]},
    {
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "0", "1", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", "1"}], "0"},
    {
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], "0", 
     RowBox[{"-", "1"}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], "1", "0", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"]},
    {
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     RowBox[{"-", "1"}], "0", 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], "0", "1", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"]},
    {
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], "0", 
     RowBox[{"-", "1"}], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "1", "0"},
    {
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"-", "1"}], "0", 
     FractionBox["1", "2"], 
     FractionBox["1", "2"], "0", "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8651381782127185`*^9, 3.86513818785927*^9}, 
   3.865159207506364*^9, {3.868842842147299*^9, 3.8688428583457456`*^9}, 
   3.8837413774059367`*^9, 3.8837414909962416`*^9, 3.883742498212365*^9, 
   3.8837425472698135`*^9, 3.8838134386713247`*^9, 3.8838135421884108`*^9, 
   3.883814099681378*^9, 3.884088284037466*^9, 3.884151118585864*^9, 
   3.884780357289985*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[34]//TableForm=",ExpressionUUID->"da915553-5075-438e-846e-\
32c7f8eefeaf"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "12"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8651379320038605`*^9, 3.865137970172831*^9}, {
  3.865138205205361*^9, 3.8651382106727476`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[35]:=",ExpressionUUID->"5f004ae5-7789-4d61-b197-7bee6f64f1c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ED2", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"pairs", ",", 
     RowBox[{
      RowBox[{"0", "<", 
       RowBox[{"H2", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "<", "0.7"}], 
      "&"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8651378839378977`*^9, 3.865137918835971*^9}, {
  3.8651379749184065`*^9, 3.86513802552285*^9}, {3.8651382153915453`*^9, 
  3.865138215857484*^9}, {3.8651385536209025`*^9, 3.865138556867632*^9}, {
  3.865138643752513*^9, 3.8651386739731026`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[36]:=",ExpressionUUID->"43816adc-3457-4935-a59d-53b25a3848e5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
       RowBox[{"Sphere", "[", "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{"S2", "[", 
           RowBox[{"[", "\[Mu]", "]"}], "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "12"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Mu]", ",", "14", ",", 
            RowBox[{"Opacity", "[", "1", "]"}], ",", "Red"}], "]"}], ",", 
          RowBox[{"1.1", 
           RowBox[{"S2", "[", 
            RowBox[{"[", "\[Mu]", "]"}], "]"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "12"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Blue", ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"S2", "[", 
             RowBox[{"[", 
              RowBox[{"ED2", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "1"}], "]"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"S2", "[", 
             RowBox[{"[", 
              RowBox[{"ED2", "[", 
               RowBox[{"[", 
                RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], "}"}], 
          "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "ED2", "]"}]}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8649852963854957`*^9, 3.8649853564644113`*^9}, {
  3.8651331213481736`*^9, 3.8651331569900155`*^9}, {3.8651332606547284`*^9, 
  3.865133281218771*^9}, {3.865138125857436*^9, 3.865138132521102*^9}, {
  3.865138225480692*^9, 3.865138485496375*^9}, {3.865157900889818*^9, 
  3.865158013236513*^9}, {3.8651580554701395`*^9, 3.865158056913045*^9}, {
  3.8651581828977175`*^9, 3.865158213185275*^9}, {3.868842884283182*^9, 
  3.86884289338737*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[37]:=",ExpressionUUID->"446c0888-5063-4cb0-be47-81317f4596e2"],

Cell[BoxData[
 Graphics3DBox[
  {Opacity[0.2], SphereBox[{0, 0, 0}], 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, -2^Rational[-1, 2], -2^Rational[-1, 2]}, {
      0, -0.7071067811865475, -0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, -2^Rational[-1, 2], 2^Rational[-1, 2]}, {
      0, -0.7071067811865475, 0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, 2^Rational[-1, 2], -2^Rational[-1, 2]}, {
      0, 0.7071067811865475, -0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, 2^Rational[-1, 2], 2^Rational[-1, 2]}, {
      0, 0.7071067811865475, 0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{-2^Rational[-1, 2], 0, -2^Rational[-1, 2]}, {-0.7071067811865475,
        0, -0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{-2^Rational[-1, 2], 0, 2^Rational[-1, 2]}, {-0.7071067811865475, 
       0, 0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{-2^Rational[-1, 2], -2^Rational[-1, 2], 
       0}, {-0.7071067811865475, -0.7071067811865475, 0}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {-0.7071067811865475, 
       0.7071067811865475, 0}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{2^Rational[-1, 2], 0, -2^Rational[-1, 2]}, {
      0.7071067811865475, 0, -0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{2^Rational[-1, 2], 0, 2^Rational[-1, 2]}, {
      0.7071067811865475, 0, 0.7071067811865475}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
      0.7071067811865475, -0.7071067811865475, 0}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
      0.7071067811865475, 0.7071067811865475, 0}]]}, Text3DBox[
    StyleBox["1",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., -0.7778174593052023, -0.7778174593052023}], 
   Text3DBox[
    StyleBox["2",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., -0.7778174593052023, 0.7778174593052023}], 
   Text3DBox[
    StyleBox["3",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., 0.7778174593052023, -0.7778174593052023}], 
   Text3DBox[
    StyleBox["4",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., 0.7778174593052023, 0.7778174593052023}], Text3DBox[
    StyleBox["5",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7778174593052023, 0., -0.7778174593052023}], 
   Text3DBox[
    StyleBox["6",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7778174593052023, 0., 0.7778174593052023}], 
   Text3DBox[
    StyleBox["7",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7778174593052023, -0.7778174593052023, 0.}], 
   Text3DBox[
    StyleBox["8",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7778174593052023, 0.7778174593052023, 0.}], 
   Text3DBox[
    StyleBox["9",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7778174593052023, 0., -0.7778174593052023}], 
   Text3DBox[
    StyleBox["10",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7778174593052023, 0., 0.7778174593052023}], Text3DBox[
    StyleBox["11",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7778174593052023, -0.7778174593052023, 0.}], 
   Text3DBox[
    StyleBox["12",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7778174593052023, 0.7778174593052023, 0.}], 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], -2^Rational[-1, 2]}, {-2^Rational[-1, 2],
         0, -2^Rational[-1, 2]}}, {{
       0, -0.7071067811865475, -0.7071067811865475}, {-0.7071067811865475, 
        0, -0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], -2^Rational[-1, 2]}, {-2^
         Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0, -0.7071067811865475, -0.7071067811865475}, {-0.7071067811865475, \
-0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], -2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 0, -2^Rational[-1, 2]}}, {{
       0, -0.7071067811865475, -0.7071067811865475}, {
       0.7071067811865475, 0, -0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], -2^Rational[-1, 2]}, {
       2^Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0, -0.7071067811865475, -0.7071067811865475}, {
       0.7071067811865475, -0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], 2^Rational[-1, 2]}, {-2^Rational[-1, 2], 
        0, 2^Rational[-1, 2]}}, {{
       0, -0.7071067811865475, 0.7071067811865475}, {-0.7071067811865475, 0, 
        0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], 2^
        Rational[-1, 2]}, {-2^Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0, -0.7071067811865475, 
        0.7071067811865475}, {-0.7071067811865475, -0.7071067811865475, 
        0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], 2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 0, 2^Rational[-1, 2]}}, {{
       0, -0.7071067811865475, 0.7071067811865475}, {
       0.7071067811865475, 0, 0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, -2^Rational[-1, 2], 2^Rational[-1, 2]}, {
       2^Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0, -0.7071067811865475, 0.7071067811865475}, {
       0.7071067811865475, -0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], -2^Rational[-1, 2]}, {-2^Rational[-1, 2], 
        0, -2^Rational[-1, 2]}}, {{
       0, 0.7071067811865475, -0.7071067811865475}, {-0.7071067811865475, 
        0, -0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], -2^Rational[-1, 2]}, {-2^Rational[-1, 2], 
        2^Rational[-1, 2], 0}}, {{
       0, 0.7071067811865475, -0.7071067811865475}, {-0.7071067811865475, 
        0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], -2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 0, -2^Rational[-1, 2]}}, {{
       0, 0.7071067811865475, -0.7071067811865475}, {
       0.7071067811865475, 0, -0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], -2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 2^Rational[-1, 2], 0}}, {{
       0, 0.7071067811865475, -0.7071067811865475}, {
       0.7071067811865475, 0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], 2^Rational[-1, 2]}, {-2^Rational[-1, 2], 
        0, 2^Rational[-1, 2]}}, {{
       0, 0.7071067811865475, 0.7071067811865475}, {-0.7071067811865475, 0, 
        0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], 2^Rational[-1, 2]}, {-2^Rational[-1, 2], 
        2^Rational[-1, 2], 0}}, {{
       0, 0.7071067811865475, 0.7071067811865475}, {-0.7071067811865475, 
        0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], 2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 0, 2^Rational[-1, 2]}}, {{
       0, 0.7071067811865475, 0.7071067811865475}, {
       0.7071067811865475, 0, 0.7071067811865475}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, 2^Rational[-1, 2], 2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 2^Rational[-1, 2], 0}}, {{
       0, 0.7071067811865475, 0.7071067811865475}, {
       0.7071067811865475, 0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 
        0, -2^Rational[-1, 2]}, {-2^Rational[-1, 2], -2^Rational[-1, 2], 
        0}}, {{-0.7071067811865475, 
        0, -0.7071067811865475}, {-0.7071067811865475, -0.7071067811865475, 
        0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 0, -2^Rational[-1, 2]}, {-2^Rational[-1, 2],
         2^Rational[-1, 2], 0}}, {{-0.7071067811865475, 
        0, -0.7071067811865475}, {-0.7071067811865475, 0.7071067811865475, 
        0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 0, 2^
        Rational[-1, 2]}, {-2^Rational[-1, 2], -2^Rational[-1, 2], 
        0}}, {{-0.7071067811865475, 0, 
        0.7071067811865475}, {-0.7071067811865475, -0.7071067811865475, 
        0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 0, 2^Rational[-1, 2]}, {-2^Rational[-1, 2], 
        2^Rational[-1, 2], 0}}, {{-0.7071067811865475, 0, 
        0.7071067811865475}, {-0.7071067811865475, 0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], 0, -2^Rational[-1, 2]}, {
       2^Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0.7071067811865475, 0, -0.7071067811865475}, {
       0.7071067811865475, -0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], 0, -2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 2^Rational[-1, 2], 0}}, {{
       0.7071067811865475, 0, -0.7071067811865475}, {
       0.7071067811865475, 0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], 0, 2^Rational[-1, 2]}, {
       2^Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0.7071067811865475, 0, 0.7071067811865475}, {
       0.7071067811865475, -0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], 0, 2^Rational[-1, 2]}, {
       2^Rational[-1, 2], 2^Rational[-1, 2], 0}}, {{
       0.7071067811865475, 0, 0.7071067811865475}, {
       0.7071067811865475, 0.7071067811865475, 0}}]]}},
  Boxed->False]], "Output",
 CellChangeTimes->{
  3.864985358053512*^9, {3.8651332693044415`*^9, 3.865133282206715*^9}, {
   3.8651381286989546`*^9, 3.8651381333324685`*^9}, 3.8651383450884676`*^9, {
   3.8651383862637997`*^9, 3.8651384557830553`*^9}, 3.8651384861743116`*^9, 
   3.865138559183524*^9, {3.865138647186743*^9, 3.865138675746835*^9}, {
   3.865157986897745*^9, 3.865158013917322*^9}, 3.865158057988281*^9, {
   3.865158186674509*^9, 3.865158213781252*^9}, 3.865158324141046*^9, 
   3.8651583726916957`*^9, 3.865158413361709*^9, {3.8651584671054125`*^9, 
   3.8651584831686945`*^9}, 3.8651585303361225`*^9, 3.865158611414556*^9, {
   3.8651588239862843`*^9, 3.8651588405063405`*^9}, 3.8651588737633457`*^9, 
   3.8651589210065355`*^9, 3.868842894609364*^9, 3.8837413856068487`*^9, 
   3.883742559837949*^9, 3.88381343894668*^9, 3.883813542375413*^9, 
   3.883814099847615*^9, 3.884088284304823*^9, 3.8841511187366505`*^9, 
   3.8847803573401456`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[37]=",ExpressionUUID->"6ee18b2f-4f36-487b-9f94-69623ffbbac8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\

The case of deformed cuboc  ground states\
\>", "Section",
 CellChangeTimes->{{3.883723686023077*^9, 3.8837237269569077`*^9}, {
  3.8837960701655483`*^9, 
  3.8837960725500307`*^9}},ExpressionUUID->"bec5a019-e25d-4f0d-baaf-\
b047e00e373c"],

Cell["\<\
We need not repeat that part of the reasoning, which is entirely analogous to \
the cuboc case, and focus on the differences.\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8838081278978367`*^9, 3.8838081325178785`*^9}, {3.8838082305155044`*^9, 
  3.883808307002926*^9}, {3.883808345762088*^9, 3.883808355820499*^9}, {
  3.8840873617779827`*^9, 
  3.8840873787109737`*^9}},ExpressionUUID->"da111f0b-05d6-41ad-8d1f-\
55291baeb428"],

Cell[CellGroupData[{

Cell["\<\
We specialize the J-matrix to the values {J1=1,J2=1,J3=1,Jp=1,Jc=-1/100}, and \
denote the special matrix by JA. It will serve as a mean to guess the correct \
choices for the general case.\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8838081278978367`*^9, 
  3.8838081325178785`*^9}},ExpressionUUID->"bf98b2af-b279-4b77-ad74-\
8107d2ac7764"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deformed", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"J1", "->", "1"}], ",", 
     RowBox[{"J2", "->", "1"}], ",", 
     RowBox[{"J3", "->", "1"}], ",", 
     RowBox[{"Jp", "->", "1"}], ",", 
     RowBox[{"Jc", "->", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "100"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8837386329073706`*^9, 3.883738644141723*^9}, {
  3.883796112105815*^9, 3.883796132976368*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[38]:=",ExpressionUUID->"cccbef5e-736a-42a8-8877-841ada7c8e05"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"JA", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"JJ", "/.", "deformed"}], "]"}]}], ";", 
  RowBox[{"JA", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.858492144590715*^9, 3.8584922314022007`*^9}, {
   3.8585048224393907`*^9, 3.858504835636656*^9}, {3.858563324724102*^9, 
   3.858563328394108*^9}, {3.858565080301611*^9, 3.8585651015075245`*^9}, {
   3.8585660514039664`*^9, 3.858566067917342*^9}, 3.8585859433574066`*^9, {
   3.8586522573639946`*^9, 3.8586522715512347`*^9}, {3.859600786394397*^9, 
   3.8596008855904183`*^9}, {3.859859524982927*^9, 3.859859545229274*^9}, {
   3.86089436354075*^9, 3.8608943669574013`*^9}, {3.860894399838278*^9, 
   3.8608944015058017`*^9}, {3.8609769971658974`*^9, 3.860977009629201*^9}, {
   3.8619321278358808`*^9, 3.8619321796364765`*^9}, {3.861932444562377*^9, 
   3.8619324494710703`*^9}, {3.8619325500728207`*^9, 3.861932565054846*^9}, {
   3.862104244169272*^9, 3.862104267702614*^9}, {3.8621045819912143`*^9, 
   3.8621045911343784`*^9}, {3.8631728905627966`*^9, 3.863172902211981*^9}, {
   3.8632511341437187`*^9, 3.863251142331527*^9}, 3.86325608225399*^9, {
   3.86350674406712*^9, 3.863506747256255*^9}, {3.8635091056680603`*^9, 
   3.863509107153694*^9}, {3.865131928563552*^9, 3.8651319385409327`*^9}, 
   3.8651319724611835`*^9, {3.868841484403081*^9, 3.8688415056930847`*^9}, {
   3.88372421303093*^9, 3.883724215228033*^9}, {3.8837386529963236`*^9, 
   3.88373865469582*^9}, {3.883796136979117*^9, 3.8837961465294576`*^9}},
 FontFamily->"Consolas",
 FontWeight->"Bold",
 CellLabel->"In[39]:=",ExpressionUUID->"ab5a4864-5615-4e68-826f-14afd70e6890"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        RowBox[{"Cos", "[", "q2", "]"}]}], ")"}]}], "0", "1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q1"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q1"}]], "1"},
    {"0", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"\[Lambda]", "+", 
        RowBox[{"Cos", "[", "q1", "]"}]}], ")"}]}], "1", "1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q2"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "q2"}]]},
    {"1", "1", 
     RowBox[{"-", "\[Lambda]"}], "1", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "100"]}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]]}], "1"},
    {
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q1"}]], "1", "1", 
     RowBox[{"-", "\[Lambda]"}], "1", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "100"]}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"q1", "-", "q2"}], ")"}]}]]}]},
    {
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q1"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q2"}]], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "100"]}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"q1", "+", "q2"}], ")"}]}]]}], "1", 
     RowBox[{"-", "\[Lambda]"}], "1"},
    {"1", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[ImaginaryI]", " ", "q2"}]], "1", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "100"]}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "q1"}], "+", "q2"}], ")"}]}]]}], "1", 
     RowBox[{"-", "\[Lambda]"}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.883796150864172*^9, 3.883813439101192*^9, 
  3.8838135426029196`*^9, 3.883814099981476*^9, 3.884088284421118*^9, 
  3.8841511188499165`*^9, 3.8847803573721123`*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[39]//TableForm=",ExpressionUUID->"97e36d7d-e659-4ebb-b899-\
ea7ea0f08762"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ground state Lagrange parameter ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Lambda]", "^"], TraditionalForm]],ExpressionUUID->
  "9c8aa67e-95a3-44f6-bf8a-3b9a55894a26"],
 " can be obtained by the level crossing of the minimal eigenvalues of JA. It \
has the value ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Lambda]", "^"], TraditionalForm]],ExpressionUUID->
  "4f6720cb-53bb-4058-b16f-cf260d285728"],
 "=0.656733... and the corresponding energy per spin site 2",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "min"], TraditionalForm]],ExpressionUUID->
  "a6fdbbd3-148d-4da3-b6d6-dd17f4876300"],
 "=-2.66673... (Note that there might occur small deviations from these \
values depending on the computer system):"
}], "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
  3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
  3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
  3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
  3.883808381556703*^9, 3.8838084240773726`*^9}, {3.883817412584659*^9, 
  3.8838174125967255`*^9}, {3.884174077058696*^9, 3.8841741739513073`*^9}, {
  3.884401832815298*^9, 
  3.884401847552501*^9}},ExpressionUUID->"090304bb-7d11-42a3-b1af-\
e2b5e4bbdd17"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"ee", ",", "rule"}], "}"}], "=", 
  RowBox[{"FindMaximum", "[", 
   RowBox[{
    RowBox[{"Min", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"Eigenvalues", "[", 
         RowBox[{"N", "[", 
          RowBox[{"JA", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"q1", "->", 
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"q", ",", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"q2", "->", 
              RowBox[{"Q", "[", 
               RowBox[{"[", 
                RowBox[{"q", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], "]"}], 
         "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"q", ",", 
         RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Lambda]", ",", "0.65"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8641023900517645`*^9, 3.8641024484164095`*^9}, {
  3.8649838317165885`*^9, 3.864983833503477*^9}, {3.868841559613686*^9, 
  3.8688415682901773`*^9}, {3.8837377920653934`*^9, 3.883737796563973*^9}, {
  3.883796367554867*^9, 3.8837963680052576`*^9}, {3.8837964185011024`*^9, 
  3.8837964203813467`*^9}, {3.883797961885787*^9, 3.883797962728462*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[41]:=",ExpressionUUID->"8ca8d948-942a-4a31-9945-c2a618551b40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.666732673321617`"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "\[Rule]", "0.6567326678109925`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8837964217815385`*^9, 3.883797583085543*^9, 
  3.8837979656250706`*^9, 3.8838031708870215`*^9, 3.8838134407245536`*^9, 
  3.883813544237536*^9, 3.88381410169563*^9, 3.8840882862098246`*^9, 
  3.8841511206861086`*^9, 3.884780358399885*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[41]=",ExpressionUUID->"37422469-1184-4f9e-b936-e06c109a2bcd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"N", "[", 
       RowBox[{"JA", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q1", "->", 
           RowBox[{"Q", "[", 
            RowBox[{"[", 
             RowBox[{"q", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{"q2", "->", 
           RowBox[{"Q", "[", 
            RowBox[{"[", 
             RowBox[{"q", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], "]"}], "]"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "3.0"}], ",", 
      RowBox[{"-", "2.6"}]}], "}"}]}], ",", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "2.7"}]}], "}"}]}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[Lambda]\>\"", ",", 
      "\"\<\!\(\*SubscriptBox[\(j\), \(min\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"14", ",", "Gray"}], "]"}]}], ",", 
   RowBox[{"Epilog", "->", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Point", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"rule", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], ",", "ee"}], "}"}], "]"}]}],
      "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8641012477075634`*^9, 3.864101444087764*^9}, {
   3.8641021494538507`*^9, 3.8641021534673977`*^9}, {3.864102367920203*^9, 
   3.8641023735721874`*^9}, {3.864983811193081*^9, 3.864983814296965*^9}, 
   3.868841529336266*^9, {3.8837259799004755`*^9, 3.8837261129271913`*^9}, {
   3.883737889255893*^9, 3.8837378927831826`*^9}, {3.883738018891966*^9, 
   3.8837380802625685`*^9}, {3.8837961881963673`*^9, 3.883796299955226*^9}, {
   3.883796381628262*^9, 3.8837963991413555`*^9}, {3.8847802973227334`*^9, 
   3.8847803290333395`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[42]:=",ExpressionUUID->"452e7d1b-2345-463c-bfc4-abe5a2112132"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwB8QEO/iFib1JlAgAAAB4AAAACAAAA3XoUrkfh4j/NzMzMzMwEwKtJYqC+
9uI/gUBgiSrSBMD16xoQ5pbjPxBpTmU0+gTAtVNHA5RE5D//ghninyUFwH9I
hZ+05uQ/MwApCShOBcAh3UrYo4XlP1plWtfjdQXAOjeElBky5j/ju2hGAaEF
wFwez/kB0+Y/rnW7XzvJBcD1yo3icIHnP9Ig6xnX9AXAmARedFIk6D86L19+
jx0GwBPetaICxOg/nCX1iXtFBsAFfYFUOXHpP1UNaDbJcAbAAKler+IS6j9V
WB+NM5kGwHKar40Swuo/rpSzhP/EBsC9K4gIEW7rPwK5aSP/7wbAEUpyLIIO
7D+YQGRsGxgHwNwt0NN5vOw/i7k7VplDB8Cwnj8k5F7tP7+VV+ozbAfAXa82
ER3+7T/rWZUlApQHwICFoYHcqu4/dA+wATK/B8Ct6B2bDkzvPz4oD4h+5wfA
iJ2FYN5O7z94FWl5MugHwGRS7SWuUe8/rQLDauboB8AcvLywTVfvPxjddk1O
6gfAio9bxoxi7z/zkd4SHu0HwGg2mfEKee8/sfutnb3yB8AihBRIB6bvPx3P
TLP8/QfA/jh8Ddeo7z9UvKaksP4HwNnt49Kmq+8/hKkAlmT/B8DCR+F6FK7v
PwAAAAAAAAjArubqwg==
       "]], LineBox[CompressedData["
1:eJwVzn1MzHEcB/Dw+91XxBRG9CDriAqrhTz0MQ9lXHRXk9Ej2ojRlT8yrK78
LCeL1eJUSDQlPakWLj4SSUh+PXLC/eq6Hs6X6TQPlV+f7bP3XtvnvX2c9h1T
RE20sLBYIe54pgzIqx04Ad68Hh8GzQPzZhgyBTBaPbnp08xgRk5vfbZGAIV3
ecCgaM+dFQmB2QI8iLo9qnnPoLLcn2KuAOcen99j5hk0xSe+zSoSQBqz26ao
jcEe1pAqrxUgiv+hstUx2OpYZlljEkCvcY4cMjBYGeg3KWNzN3QsUjsW/mMw
YSt3vcLQDVNuaXw9pCw6fdrWkcf1gJdl46xvMhbXrDqTYethgOrwzuSp8SyG
ODT9nsAbIMnWLWfLDRbNry7oY1S9UFi3N/hrI4tXmLDjCmcjWPNNjzRDLM7s
qrw5sc4IsQ1R9ZydBNnTqiBvZR+4lXXE8X4StCgIK9Hb9IP7v7RX62MkGHu1
5IJNbT+oVzvXWmZLsMY1ZbL10QHQhXyIsKyXoPW2WLek6YOg7G4pkFIJ6tzf
8Se0gxAZWpSeN49g6TVw7g4zwRXvl4t9NhEMLVlpbT9qgtoRdr/VYYKJXK5K
V/gNZPcXwLpMgveM9lnTZRRmv054nvKYYEoOF9G1g4LsQWfVuicEDyhM0mI5
heR8zzvfRdtptaX+wRR+Jvaqdz8lqE7b+yJ1H4Umr50BLnUED67U/JhyQry/
7vCxvoHgwjOztpJ8Cr9ia75LWgmOrj41rf0OBZeIOfqHojtNwvv8uxRC/ZX8
0TaCF4Pvh/qWUXi3WFrV1k5wbKkijtNSKNalnsz/QFDXnHZtEk8h3DdE4vuF
YPXZ4f18K4WrnlXDv0VnrA1fktch9hfM6Lv3leD228sqNnZR2PD3WeNsgeDD
+DcNqj4Kc0tdL/X0EMx090qTD1KQ53BJGgNBpT47yIlSUKs/x/n3EnSRHfmM
QxTMB9J3VRoJMhNabl0cpuCqMPkd6iP4pXJtdMQfCpHg523fT1Abnbd8xQiF
LLfcpc2iLztONY+Nif/Y/p3PDRD8DymKkVo=
       "]], 
      LineBox[{{2.040816326530612*^-8, -2.826964833724053}, {
       0.00030671792055962676`, -2.826485795907192}, {
       0.0006134154329559882, -2.826006795376632}, {
       0.0012268104577487112`, -2.825048906225886}, {
       0.002453600507334157, -2.823133575926459}, {
       0.004907180606505049, -2.819304710224096}, {
       0.009814340804846833, -2.8116541815711744`}, {
       0.0196286612015304, -2.7963821215596085`}, {
       0.040908357085458646`, -2.7634033999129533`}, {
       0.06077788357015209, -2.732779662250972}, {
       0.08025764881887605, -2.7029192365405175`}, {
       0.10138846915816112`, -2.6707141183258343`}, {
       0.12110912009821138`, -2.640837010898071}, {
       0.1424808261288228, -2.608658020567189}, {
       0.14826890941026008`, -2.6}}], LineBox[CompressedData["
1:eJw91Hs01UkcAPBLfvfn1a2rVhHJo92IslgVtV+lIkWbPMMl3bxSySFC5XZc
ede2sSGhLCGPEhIyIUe06FLogfT7IVxXioq4O7t/7JwzZ87nzJw53+98Z0bd
86TtUUkGg+GK+79j8CuhRHBmKzD+a9LIWOxRcbD4GXCbCxRtRSR6FmXU1qTT
Dj5zRl8GmkmkdnnsW/5EB7T8rfdCKotEY1/6+17oC+CeLxlaFkainNHqFlZS
JzxUjnTVOkgilmqeiKK6wKSa7b5Zj0QJvuVeWVovYVn2ruEiWRLNmBVSPue7
gXe2i7NmiImCDBrvKzb0QJDdjE1/IxP1FzfGP1d/BX8OaLFbsplozq8rXTvs
Nfg8MWv+LZKJ1m8nF7yq34Ccb4vlzGEmsrip7n13RR84sCNCFu1gohBVd413
rv2QmCE1sGItE+mO28t1Ww9AZrLkhlQZJlq2ZFK6cXYA/D0SfGvGCSRVl16i
ef0dSI97n6oQEOiYUXWvzN5BsKqbCudVEqhwj2fWo5lBuMO4otCeQaDpMeWl
QynvwdXEJ70umkDlBy0WXd1JwU795LzqEwSK2fuAr2JBwbBWz+QRbFdzbem/
9lBQ7nLRUh5b0lBucYUNBRMvdTTdjhPIRqFdsceJAr7wIl98jEAjHQ46Kscp
6PLOX9jtSyBlG68DOckUnJr7Uj9whEDCXd2dutco+PBssDcOG22zdChPoyCp
3VRshO2lp+PSlEmBwvXNwbGeBCqTn+CO5FNgUsZhGR4m0L7W4FDdRxQ4cb2n
YzgEUmsYmr2PKAhlmn4yxJ566Hh2WwMFb1POivvcCJRasOWCTTMF++/sN/8F
eyh2Pj5AQMFY07rQQRcCnbfkZ94fokBCszIFnAkk4Pi46n+ggOF0RFPoRCCt
4L1Kd8YoUP44UZuG3ZLN/uPWJJ4/kaMy40gglQef96t9oiDNo23gFvbJtm75
9GkKprq67x3AXj6XEX1lloKPnNjIIgecH5tnzpqnwPLCzxEu2FU/cRlxYgqq
dlTxZbDlf7WoJSRpaMpdk1FpTyCOnU4YT4oGbXMBpGOX+i3eNM+k4bG03EYT
vH4Rb/JTqAwN9m3mq3uxbxdVHA9g0RDhXP5dEcc725CqM76UBgW1ibFybOtX
EcPey2jIpX58bYfznWKaH3ZfScPzk9eqrhwi0FaPdjsbDRo0o8NPs/B5dSiM
mOoa09B6b/skgeuhod36NW8zDYdCw/pzsIOhuFzTlIbJbWVt5rh+yv5BG1eZ
0aD8VKuIxyUQ9wlDU9aKhoB+0m/ei0BfQ5RkR9xwPPJt7z/j+6L+1qrnFp8G
t6OHut8HEyiu3rTEPoaGyhuK1pdP4/jydKPJeBrYPYL6rSEEqg9kGR27TEOj
1d7i5FC8v7TgkkE6DXr6W/kW4Th/Q2eLx6U0iGdVDQsjCbQhzrui7zUNWZff
JQXGE8hkU9RVJYMh6Kv22S2Rje/36vZvEp1DUBBc7W76FL+PlsTBAN4wCNaM
KXV/JtA1KU6QrdYIbNrofu6SKn5/feU3JRtHIHXtdGz4LiYizvLstpz6AA6L
fYyfBjARI59TMqgwCnZOaomGqUwUmFaSqFA/CnevlkWJ8f9Quz5Gmn1iDKSq
fDXFIiZiWwXqXmCNQ6oZ13/VShK90evoPFMzDglVpg6p5iQqvQFaFEcIdcmO
o4b+JHIrMWarLghh3Dl5reRVEkXys3lvCiYgaEmphEEdiYpGVNNZ+0Rgtm5J
zLlhEsVk8D36bEQQ+oPvGYMREnFthWuLD4igWLLBbwhbpaam1NpRBKvenra2
GSVR3CWXpgRPEcz83qewWkgiH+PUj7JnRFA0V5RRO0UijajllmSuCJTa95V9
nyfRwuaIxd23RWBXk5tTukCiXuF7QW6hCJLyGSlcMYnyLd6FLS8W/f9f/wMM
Icky
       "]], LineBox[CompressedData["
1:eJwBAQL+/SFib1JlAgAAAB8AAAACAAAAWdrtAXWfyz8AAAAAAAAIwDb/YLZT
rsw/YciqFlLvB8DMhDTOxirPP2T7NPfgyAfAH5Dr+anu0D/KzS3VBKAHwOv3
397VMNI/rWkHeLN6B8Ck6rvKDo7TP7kagFwkUwfADh2n7+Tk1D81uxFfOC0H
wIxptWagJNY/EaFF560KB8D2QKvkaH/XP4B91F4g5gbAdDLEtBbD2D9zVPZO
38QGwN+uxIvRIdo/luAkEcqhBsD7atSbKXrbP2jFQMhQgAbAK0EH/ma73D8E
acpI9mEGwEeiIWexF94/VRF8dwNCBsB3HV8i4VzfP4ydBOAXJQbALOxVC9dN
4D+alQIumQkGwBMP8AjE+uA/a2CMabzsBcAEv5uvI5zhPwbsZ3G20gXAazS7
2QlL4j9Hv/J7gbcFwKtJYqC+9uI/qgCSEs+dBcD16xoQ5pbjP1c6aJu/hgXA
tVNHA5RE5D9AMJWnu24FwH9IhZ+05uQ/ASO3lj9ZBcAh3UrYo4XlP3PqcgQQ
RQXAOjeElBky5j/V/JPSIzAFwFwez/kB0+Y/BpSEBIodBcD1yo3icIHnPwV+
LpNgCgXAmARedFIk6D97cm6ZbPkEwBPetaICxOg/77KIs67pBMAFfYFUOXHp
PwZ9CoyW2QTApXfcBM4D6j/NzMzMzMwEwG168jY=
       "]], LineBox[CompressedData["
1:eJw9031Mk0cYAPBa3kPpCuHDMGAMVHRC0/mBBK18PAi4yocVENmWIQNsZXNV
sJGJbJ0pAsPidFvRUJUwhk62uY4oJYCTnCDMiQqriaBDM+rd2wJzErQEKuiO
f3bJ5fLLXe655567pfmFGSqhQCCQsT4/2ksXm+QjVrh9a75x+Oek/O86p6yg
jcs9KrFw2DEe4MmfegxeHytUEU4Om7fLXWoSCcyV+VvrVyBcldJWESgnMIXN
wvi3EM5OCFt0PonAk5fpIYRZuO4191YFgT9L9crQUIQV3v2+Q+8RaNK84Jsl
CNsHsiSBewmk5T8cv7Ya4QDF7vRzJwnUbWpwPJYh/GTz4F1pLYFvDsf4Vm5E
GMdsyTKfJlB29X5kaBTCu9+WfNBbT2CfzLtEHY3wZfG/SvuPBGLWHnE+j0U4
ta+4RNpJYGyJ6hVKRDi4m3e2YALDOQuWNDFPdryrjekmYDlbF5e8GWHjT7Iy
xQ0CHX73dMffQZg/OlddZCFwzFPOvZ6E8OEtFfUtPIEIQZhbqAJhS85H2WtG
Cfzekzfdy7y8OMX/4jiB7OrTNtU2hG82eBkaJwiU+4p7G9MQDmx7vi34GYGA
4URzfDrChXcGxWccBEwN2nMjzItf1FV+6yTwQPq0LHg7y89Ll+AxR6BwcqWm
k7l9pVKgf0XApS03b2cmwuJY+VUkpHBSa0ybZc7JlJTqOAo3Wgq6VDsQbt7j
vn7OlYJTc9zhw+yim3hW4kZhl60msoutb/qldW+RB4Vy0SZrELOz2yj5x5PC
+et86m0Wb+uDz20FPhRGUtQ9nzFPuibkfehHYeqe799DGQhH5/ZnKpZRsKnH
rhjY+Qe87VHSSAqz1SfcxSz/ZWF90xc2UNifGpF1hd1PMZjMIVEUJoLaL+5h
DlAfWP1GHIVo111H/tiKsLJHECJKphAr3TD4ZSrC0wf9RfadFC4NjPotTEZ4
6cPkocYKCpoxDefJ6qXvivp1RxWFtZPe6R3z9bwgrVxYzeYPuZmUzF0aj4hP
vqbAv5ypbU9g+y+ynAg/Q8Hwgz1cGc/yX/e+/Fozi9838+lvgPAqfUHro78o
uMluwSH23jauL6/xD+dhYNZgCVnD3ndQ/8yCuzxwNeWc/k2EHTe/shbpbMB9
scqQK0K4lss5kLHcDqWafUb1DId9Hpm/F163w9NLVZdNoxxGWl2mbP8oIK3o
2Kn7HDYeHObuuIz9///+A2lTtT4=
       "]]},
     Annotation[#, "Charting`Private`Tag$8426#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox["\"\[Lambda]\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(j\\), \\(min\\)]\\)\"", TraditionalForm]},
  AxesOrigin->{0., -2.7},
  DisplayFunction->Identity,
  Epilog->{
    RGBColor[1, 0, 0], 
    PointBox[{0.6567326678109925, -2.666732673321617}]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->Directive[14, 
    GrayLevel[0.5]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0., 0.9999999795918367}, {-3., -2.6}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.8847803589175897`*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"2fd6c6dd-fa66-401a-bda1-34287ccae90f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"Eigenvalues", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"JA", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"q1", "->", 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"q", ",", "1"}], "]"}], "]"}]}], ",", 
            RowBox[{"q2", "->", 
             RowBox[{"Q", "[", 
              RowBox[{"[", 
               RowBox[{"q", ",", "2"}], "]"}], "]"}]}]}], "}"}]}], "/.", 
         "rule"}], "]"}], "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"q", ",", 
     RowBox[{"Length", "[", "Q", "]"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8837968543655024`*^9, 3.8837968696582956`*^9}, {
  3.8837969048832893`*^9, 3.883796938972637*^9}, {3.883797591248931*^9, 
  3.883797591525637*^9}, {3.8837980206624317`*^9, 3.8837980235708685`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[43]:=",ExpressionUUID->"fd603893-0b94-4102-af9f-0adf4a5453bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "2.6667326678109924`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"-", "2.6467326678109924`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", 
     RowBox[{"-", "2.666732676076929`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.883796891557596*^9, 3.883796939751791*^9}, {
   3.8837975876482224`*^9, 3.8837975921991024`*^9}, 3.8837980243879423`*^9, 
   3.883803175110244*^9, 3.883813440824952*^9, 3.8838135444247375`*^9, 
   3.88381410176021*^9, 3.8840882862912893`*^9, 3.884151120850306*^9, 
   3.8847803589515977`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[43]=",ExpressionUUID->"bd305245-cf4d-4ef5-903d-b639f731d52f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["Q"], "Input",
 CellChangeTimes->{3.883797729904422*^9},
 FontFamily->"Consolas",
 CellLabel->"In[44]:=",ExpressionUUID->"62c3e211-b019-4ea4-8fc8-fd413b3c878e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "\[Pi]"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Pi]", ",", "\[Pi]"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8837977305715046`*^9, 3.8837981611933804`*^9, 
  3.8838031768548336`*^9, 3.883813440864094*^9, 3.883813544499632*^9, 
  3.8838141018475356`*^9, 3.8840882863465595`*^9, 3.884151120935931*^9, 
  3.8847803589837537`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[44]=",ExpressionUUID->"28465b69-91d0-430e-8711-1552e5c5f801"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The difference to the cuboc case is that now the wave-vectors {0,0} and {\
\[Pi],\[Pi]} contribute to the ground state. The condition of level crossing \
again leads to the ground state Lagrange parameter ",
 Cell[BoxData[
  RowBox[{"{", 
   RowBox[{"\[Lambda]", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox["Jc", "2"], "-", 
      RowBox[{"2", " ", "Jp"}], "+", 
      RowBox[{"Jc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", "Jp"}]}], ")"}]}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}], "}"}]],
  CellChangeTimes->{{3.864984255555026*^9, 3.8649842723934793`*^9}, 
    3.8651322668872538`*^9, {3.8688420213436613`*^9, 3.86884203436355*^9}, 
    3.883739432172686*^9, 3.883739755736906*^9, 3.8837399144385047`*^9, 
    3.8837986667648726`*^9, 3.8838031943411036`*^9},
  FontFamily->"Consolas",ExpressionUUID->
  "fabc6317-4a72-4f67-adfa-a2d8a91a688f"],
 "\nand the minimal energy per site ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "min"], TraditionalForm]],ExpressionUUID->
  "42ecd9c9-c6ba-40b5-8497-5c952dd0f169"],
 "=",
 Cell[BoxData[
  FractionBox[
   RowBox[{"3", "+", 
    SuperscriptBox["Jc", "2"], "+", "Jp", "-", 
    RowBox[{"Jc", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "Jp"}], ")"}]}]}], 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]],
  CellChangeTimes->{{3.88380912899197*^9, 3.8838091501978245`*^9}},
  ExpressionUUID->"a079fb44-4a08-48ce-939e-a1a62dc2791e"],
 ":"
}], "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
  3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
  3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
  3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
  3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
  3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
  3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
  3.883808381556703*^9, 3.8838084240773726`*^9}, {3.8838085287862916`*^9, 
  3.8838085993254566`*^9}, {3.883808632462389*^9, 3.8838087811293907`*^9}, {
  3.8838089376549487`*^9, 3.883809058955394*^9}, {3.8838091719011507`*^9, 
  3.8838091816461697`*^9}, {3.8838093084964566`*^9, 3.8838093084964566`*^9}, {
  3.8838094149698653`*^9, 3.8838094149698653`*^9}, {3.8840886454922247`*^9, 
  3.8840886464978275`*^9}},ExpressionUUID->"f2faf6c5-3cbf-4dae-9fd9-\
0b705414f3b2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polc", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{"CharacteristicPolynomial", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"JJ", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"J1", "->", "1"}], ",", 
          RowBox[{"J2", "->", "1"}], ",", 
          RowBox[{"J3", "->", "1"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"q1", "->", "0"}], ",", 
         RowBox[{"q2", "->", "0"}]}], "}"}]}], ",", "z"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.86410372796201*^9, 3.8641037370029182`*^9}, {
   3.865132133436296*^9, 3.865132170332437*^9}, {3.883738548356206*^9, 
   3.883738549623659*^9}, {3.883738773547634*^9, 3.883738783926754*^9}, {
   3.8837398361237993`*^9, 3.883739856570439*^9}, {3.8837411654079103`*^9, 
   3.8837411691680117`*^9}, {3.883797703012781*^9, 3.8837977032223577`*^9}, 
   3.883797736473945*^9, {3.883798041844199*^9, 3.8837980448227797`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[45]:=",ExpressionUUID->"51d8dac7-3541-439e-80f2-894426eef43f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "Jp"}], "+", "z", "-", 
    RowBox[{"2", " ", "\[Lambda]"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "Jc", "-", "z", "-", "\[Lambda]"}], ")"}], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"Jc", "+", "z", "+", "\[Lambda]"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"8", "-", 
    RowBox[{"4", " ", "Jp"}], "-", 
    RowBox[{"2", " ", "Jc", " ", "Jp"}], "+", 
    RowBox[{"2", " ", "z"}], "+", 
    RowBox[{"Jc", " ", "z"}], "+", 
    RowBox[{"2", " ", "Jp", " ", "z"}], "-", 
    SuperscriptBox["z", "2"], "-", 
    RowBox[{"4", " ", "\[Lambda]"}], "-", 
    RowBox[{"2", " ", "Jc", " ", "\[Lambda]"}], "+", 
    RowBox[{"2", " ", "Jp", " ", "\[Lambda]"}], "+", 
    RowBox[{"z", " ", "\[Lambda]"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Lambda]", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8641037388808727`*^9, 3.864984084299457*^9, 3.8649841232724476`*^9, 
   3.8651321755675497`*^9, 3.8688416938243937`*^9, 3.883738466789112*^9, 
   3.8837385510728893`*^9, {3.883738786025725*^9, 3.883738806380904*^9}, {
   3.8837398524637566`*^9, 3.8837398576237087`*^9}, 3.8837411700193563`*^9, 
   3.88379773812139*^9, 3.883798045717661*^9, 3.8838031785692186`*^9, 
   3.883813440911481*^9, 3.883813544581335*^9, 3.883814101963325*^9, 
   3.8840882864547014`*^9, 3.8841511210112753`*^9, 3.884780359022414*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[45]=",ExpressionUUID->"06fcddd1-abef-4ad2-8ff1-fe5242bd32c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polc", "[", 
  RowBox[{"[", "2", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.883797175636467*^9, 3.883797178994606*^9}, {
  3.883797234637903*^9, 3.8837972351331673`*^9}, {3.8837973862078238`*^9, 
  3.8837973863912535`*^9}, {3.8837980613398314`*^9, 3.88379806574146*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[46]:=",ExpressionUUID->"ceb93e61-1568-4772-8971-fbfdd0dd8427"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "+", "Jc", "-", "z", "-", "\[Lambda]"}]], "Output",
 CellChangeTimes->{3.883797179740533*^9, 3.883797236246908*^9, 
  3.8837973871026497`*^9, 3.8837980665815706`*^9, 3.8838031800693283`*^9, 
  3.8838134409632406`*^9, 3.883813544634439*^9, 3.8838141020155573`*^9, 
  3.8840882865371513`*^9, 3.884151121083561*^9, 3.8847803590359693`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[46]=",ExpressionUUID->"98d416bf-b4a0-4a83-9c5b-6b8485767a9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solzc", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"0", "==", 
      RowBox[{"polc", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", "z"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{3.8837986110092106`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[47]:=",ExpressionUUID->"66ea4baa-392a-47ad-9c06-6f97e847915e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{
    RowBox[{"-", "2"}], "+", "Jc", "-", "\[Lambda]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8837986123608203`*^9, 3.8838031819038167`*^9, 
  3.883813441001624*^9, 3.88381354471943*^9, 3.883814102063875*^9, 
  3.8840882866215496`*^9, 3.884151121166144*^9, 3.8847803590518003`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[47]=",ExpressionUUID->"3b67dbe4-773e-4d6e-bcf4-430e73162ab0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solzc", "/.", "deformed"}], "/.", 
  "rule"}], "\[IndentingNewLine]", "ee"}], "Input",
 CellChangeTimes->{{3.8837971970813885`*^9, 3.883797256891244*^9}, {
   3.883798070843809*^9, 3.8837980753376923`*^9}, {3.8837982210617*^9, 
   3.883798221436721*^9}, {3.883798262765935*^9, 3.8837982633853397`*^9}, 
   3.8837983997692432`*^9, {3.8837986281729364`*^9, 3.8837986352378407`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[48]:=",ExpressionUUID->"44764be8-152b-4f42-bea9-802c7828fc7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"-", "2.6667326678109924`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8837972034611692`*^9, 3.8837972574463787`*^9}, 
   3.883798076466149*^9, 3.883798224764296*^9, 3.883798264127119*^9, 
   3.8837984008453608`*^9, 3.8837986359263277`*^9, 3.8838031834753838`*^9, 
   3.88381344103926*^9, 3.883813544774522*^9, 3.8838141021020327`*^9, 
   3.884088286689399*^9, 3.8841511212287755`*^9, 3.8847803590676403`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[48]=",ExpressionUUID->"304ab613-bc34-4e11-840f-22fe643fd367"],

Cell[BoxData[
 RowBox[{"-", "2.666732673321617`"}]], "Output",
 CellChangeTimes->{{3.8837972034611692`*^9, 3.8837972574463787`*^9}, 
   3.883798076466149*^9, 3.883798224764296*^9, 3.883798264127119*^9, 
   3.8837984008453608`*^9, 3.8837986359263277`*^9, 3.8838031834753838`*^9, 
   3.88381344103926*^9, 3.883813544774522*^9, 3.8838141021020327`*^9, 
   3.884088286689399*^9, 3.8841511212287755`*^9, 3.8847803590833597`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[49]=",ExpressionUUID->"58111d3c-a871-47b1-a3d4-b5bcb505b714"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pola", "[", 
  RowBox[{"[", 
   RowBox[{"3", ",", "1"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8837385715592356`*^9, 3.8837385982649107`*^9}, {
  3.8837387997136135`*^9, 3.8837388329431677`*^9}, {3.883739859960761*^9, 
  3.8837398606128464`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[50]:=",ExpressionUUID->"efc072a5-038a-4a0c-95b5-602109b712ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "4"}], "+", 
  RowBox[{"2", " ", "Jc", " ", "Jp"}], "+", 
  RowBox[{"Jc", " ", "z"}], "+", 
  RowBox[{"2", " ", "Jp", " ", "z"}], "+", 
  SuperscriptBox["z", "2"], "-", 
  RowBox[{"2", " ", "Jc", " ", "\[Lambda]"}], "+", 
  RowBox[{"2", " ", "Jp", " ", "\[Lambda]"}], "-", 
  RowBox[{"z", " ", "\[Lambda]"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Lambda]", "2"]}]}]], "Output",
 CellChangeTimes->{{3.8837385740560174`*^9, 3.883738599140723*^9}, {
   3.8837387891087384`*^9, 3.883738833692953*^9}, 3.8837398614725947`*^9, 
   3.8838031846750216`*^9, 3.883813441087572*^9, 3.8838135448688793`*^9, 
   3.883814102148153*^9, 3.884088286772197*^9, 3.884151121327586*^9, 
   3.8847803590941987`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[50]=",ExpressionUUID->"4240ce13-5bb2-4dae-b488-078debf4f27d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"solza", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"0", "==", 
      RowBox[{"pola", "[", 
       RowBox[{"[", 
        RowBox[{"3", ",", "1"}], "]"}], "]"}]}], ",", "z"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8651322927508364`*^9, 3.865132304982625*^9}, 
   3.8688417396634045`*^9, 3.8688418060498176`*^9, 3.868841846514018*^9, 
   3.8837386149752555`*^9, {3.8837386772190204`*^9, 3.883738690583248*^9}, {
   3.8837388400562754`*^9, 3.883738840593588*^9}, {3.8837398661369658`*^9, 
   3.8837398667465153`*^9}, {3.883796557033122*^9, 3.883796559167548*^9}, 
   3.883796691376113*^9, 3.8837994796741123`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[51]:=",ExpressionUUID->"0cad1c1a-1177-4d39-93b0-591e5fd62c58"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "Jc"}], "-", 
      RowBox[{"2", " ", "Jp"}], "+", "\[Lambda]", "-", 
      SqrtBox[
       RowBox[{"16", "+", 
        SuperscriptBox["Jc", "2"], "-", 
        RowBox[{"4", " ", "Jc", " ", "Jp"}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Jp", "2"]}], "+", 
        RowBox[{"6", " ", "Jc", " ", "\[Lambda]"}], "-", 
        RowBox[{"12", " ", "Jp", " ", "\[Lambda]"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8651322937698984`*^9, 3.8651323062498693`*^9}, 
   3.8688417417756767`*^9, 3.868841807074485*^9, 3.868841847960074*^9, {
   3.883738687107834*^9, 3.8837386914469876`*^9}, 3.8837388414438944`*^9, 
   3.883739867996805*^9, 3.883796561413438*^9, 3.883796692773199*^9, 
   3.883798302993078*^9, 3.883799480991721*^9, 3.883803187075909*^9, 
   3.8838134411462135`*^9, 3.883813544934703*^9, 3.883814102198273*^9, 
   3.8840882868207736`*^9, 3.8841511213954067`*^9, 3.8847803591101494`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[51]=",ExpressionUUID->"3f69dc41-fd1a-46e0-a217-99f3b17809be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"solza", "/.", "deformed"}], "/.", 
  "rule"}], "\[IndentingNewLine]", "ee"}], "Input",
 CellChangeTimes->{{3.864984331306864*^9, 3.8649843317185354`*^9}, 
   3.8651321919910407`*^9, {3.865132230198894*^9, 3.865132236023986*^9}, {
   3.865132310828701*^9, 3.865132315603179*^9}, 3.8688417702816105`*^9, {
   3.883796680275281*^9, 3.8837966965908413`*^9}, 3.8837994841416483`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[52]:=",ExpressionUUID->"891c1c72-c0ba-470b-b19f-e7cdf125c1ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", "\[Rule]", 
   RowBox[{"-", "2.666732676076929`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8649843325479636`*^9, 3.865132193078271*^9, 3.8651322374535007`*^9, 
   3.8651323163602495`*^9, 3.8688417715885057`*^9, 3.8688418093764935`*^9, 
   3.868841851648899*^9, 3.883738696574829*^9, 3.883739869554248*^9, {
   3.883796542040254*^9, 3.8837965645369196`*^9}, {3.8837966817328796`*^9, 
   3.8837966971809874`*^9}, 3.883798304307724*^9, 3.8837994855282345`*^9, 
   3.8838031899098415`*^9, 3.883813441190149*^9, 3.883813545000444*^9, 
   3.883814102232041*^9, 3.8840882868716464`*^9, 3.88415112148316*^9, 
   3.884780359122364*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[52]=",ExpressionUUID->"9f721a5f-c1c3-48e9-a297-54f32cf35e01"],

Cell[BoxData[
 RowBox[{"-", "2.666732673321617`"}]], "Output",
 CellChangeTimes->{
  3.8649843325479636`*^9, 3.865132193078271*^9, 3.8651322374535007`*^9, 
   3.8651323163602495`*^9, 3.8688417715885057`*^9, 3.8688418093764935`*^9, 
   3.868841851648899*^9, 3.883738696574829*^9, 3.883739869554248*^9, {
   3.883796542040254*^9, 3.8837965645369196`*^9}, {3.8837966817328796`*^9, 
   3.8837966971809874`*^9}, 3.883798304307724*^9, 3.8837994855282345`*^9, 
   3.8838031899098415`*^9, 3.883813441190149*^9, 3.883813545000444*^9, 
   3.883814102232041*^9, 3.8840882868716464`*^9, 3.88415112148316*^9, 
   3.884780359136639*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[53]=",ExpressionUUID->"93a119ae-63e9-491e-af8b-b9c47b0b4128"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"crossing", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"pola", "[", 
     RowBox[{"[", 
      RowBox[{"3", ",", "1"}], "]"}], "]"}], "/.", "solzc"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.868841975725708*^9, 3.8688419888868446`*^9}, {
   3.88373937309189*^9, 3.8837393860581894`*^9}, {3.8837394180131655`*^9, 
   3.8837394206227303`*^9}, {3.88373989514612*^9, 3.8837399019236703`*^9}, 
   3.8837985667525353`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[54]:=",ExpressionUUID->"e679456f-addd-4d28-80cb-834903516484"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["Jc", "2"], "-", 
    RowBox[{"2", " ", "Jp"}], "+", 
    RowBox[{"2", " ", "Jc", " ", "Jp"}], "+", 
    RowBox[{"3", " ", "\[Lambda]"}], "-", 
    RowBox[{"3", " ", "Jc", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "\[Lambda]"}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.868841989762863*^9, 3.8837393872710457`*^9, 3.8837394222664633`*^9, 
   3.883739746360135*^9, {3.883739897905445*^9, 3.8837399025898356`*^9}, 
   3.883798568036199*^9, 3.8837986614106903`*^9, 3.8838031924535656`*^9, 
   3.8838134412485685`*^9, 3.883813545083557*^9, 3.8838141023035927`*^9, 
   3.8840882869219837`*^9, 3.8841511215869803`*^9, 3.884780359152282*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[54]=",ExpressionUUID->"25228abf-b907-4073-b3fe-43b2c4ad3988"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soll", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"0", "==", "crossing"}], ",", "\[Lambda]"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.864984254102314*^9, 3.864984271289301*^9}, {
  3.8651322595441403`*^9, 3.865132266098859*^9}, {3.8688420035368185`*^9, 
  3.868842033165821*^9}, {3.883739428769738*^9, 3.8837394304874563`*^9}, {
  3.883809290816033*^9, 3.8838092949285717`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[55]:=",ExpressionUUID->"a873ad5b-fec8-44a1-8953-64f519b53835"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", "\[Rule]", 
   FractionBox[
    RowBox[{
     SuperscriptBox["Jc", "2"], "-", 
     RowBox[{"2", " ", "Jp"}], "+", 
     RowBox[{"Jc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        RowBox[{"2", " ", "Jp"}]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.864984255555026*^9, 3.8649842723934793`*^9}, 
   3.8651322668872538`*^9, {3.8688420213436613`*^9, 3.86884203436355*^9}, 
   3.883739432172686*^9, 3.883739755736906*^9, 3.8837399144385047`*^9, 
   3.8837986667648726`*^9, 3.8838031943411036`*^9, 3.8838092957831106`*^9, 
   3.8838134412807918`*^9, 3.883813545150943*^9, 3.883814102332102*^9, 
   3.8840882869711714`*^9, 3.8841511216509237`*^9, 3.884780359168081*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[55]=",ExpressionUUID->"0b6f9903-3751-4662-b3bd-269ec9aae000"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"soll", "/.", "deformed"}], "//", 
  "N"}], "\[IndentingNewLine]", "rule"}], "Input",
 CellChangeTimes->{{3.883809071978547*^9, 3.8838090905759068`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[56]:=",ExpressionUUID->"ea89b9a8-914d-4eb2-881e-795fccab58c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", "\[Rule]", "0.6567326732673268`"}], "}"}]], "Output",
 CellChangeTimes->{{3.8838090855657496`*^9, 3.883809091417425*^9}, 
   3.8838134413229675`*^9, 3.8838135452185984`*^9, 3.883814102383345*^9, 
   3.8840882870429497`*^9, 3.8841511217306046`*^9, 3.884780359183761*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[56]=",ExpressionUUID->"d13f3021-ba55-437b-9651-10a8cfb3d276"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Lambda]", "\[Rule]", "0.6567326678109925`"}], "}"}]], "Output",
 CellChangeTimes->{{3.8838090855657496`*^9, 3.883809091417425*^9}, 
   3.8838134413229675`*^9, 3.8838135452185984`*^9, 3.883814102383345*^9, 
   3.8840882870429497`*^9, 3.8841511217306046`*^9, 3.884780359183761*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[57]=",ExpressionUUID->"dbb8f7a6-83de-4b9c-a410-c6abbcecedd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Emin", "=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Simplify", "[", 
      RowBox[{"solzc", "/.", "soll"}], "]"}], ")"}], "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8838091235013647`*^9, 3.8838091491556463`*^9}, {
  3.883809326716951*^9, 3.883809393135744*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[58]:=",ExpressionUUID->"d385744b-f1cc-4ea7-8d6c-8218050e46c4"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", "+", 
   SuperscriptBox["Jc", "2"], "+", "Jp", "-", 
   RowBox[{"Jc", " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", "Jp"}], ")"}]}]}], 
  RowBox[{"3", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.88380912899197*^9, 3.8838091501978245`*^9}, {
   3.883809334634529*^9, 3.8838093943558254`*^9}, 3.883813441390605*^9, 
   3.8838135452949324`*^9, 3.8838141024480686`*^9, 3.8840882871216087`*^9, 
   3.8841511218690424`*^9, 3.8847803591996927`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[58]=",ExpressionUUID->"6cd19bd1-e70a-4a3f-a6f7-609d1ac115f1"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
 However, it turns out that, for the obtained ground state Lagrange \
parameter, the minimal eigenvalue of \
JJ/.{q1\[RightArrow]\[Pi],q2\[RightArrow]\[Pi]} is 3-fold degenerate and its \
eigenvectors suffice to construct a ground state:\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
   3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
   3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
   3.883808381556703*^9, 3.8838084240773726`*^9}, {3.8838085287862916`*^9, 
   3.8838085993254566`*^9}, {3.883808632462389*^9, 3.8838087811293907`*^9}, 
   3.8838092111040936`*^9, {3.883809242610396*^9, 3.883809243378427*^9}, {
   3.8838094412136145`*^9, 3.8838094437837296`*^9}, {3.884061873900237*^9, 
   3.8840619024706*^9}},ExpressionUUID->"8e55613f-b04b-421a-b09d-\
79d4e53521d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"esa", "=", 
  RowBox[{"Eigensystem", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"JJ", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"J1", "->", "1"}], ",", 
        RowBox[{"J2", "->", "1"}], ",", 
        RowBox[{"J3", "->", "1"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"q1", "->", "\[Pi]"}], ",", 
       RowBox[{"q2", "->", "\[Pi]"}]}], "}"}]}], "/.", "soll"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.863510957442454*^9, 3.8635109865331774`*^9}, {
   3.8641026588096056`*^9, 3.864102660738745*^9}, {3.8649845527510786`*^9, 
   3.8649845680507183`*^9}, {3.8651325326946588`*^9, 
   3.8651325505236325`*^9}, {3.8837408369542675`*^9, 3.883740873283374*^9}, {
   3.883740935517208*^9, 3.8837409389298377`*^9}, {3.883740970970851*^9, 
   3.883741011737672*^9}, 3.883741044340883*^9},
 FontFamily->"Consolas",
 CellLabel->"In[59]:=",ExpressionUUID->"b94e58f5-aae3-4083-97fc-1081817bb533"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", "Jc"}], "+", 
         SuperscriptBox["Jc", "2"], "+", "Jp", "-", 
         RowBox[{"Jc", " ", "Jp"}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", "Jc"}], "+", 
         SuperscriptBox["Jc", "2"], "+", "Jp", "-", 
         RowBox[{"Jc", " ", "Jp"}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"3", " ", "Jc"}], "+", 
         SuperscriptBox["Jc", "2"], "+", "Jp", "-", 
         RowBox[{"Jc", " ", "Jp"}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], ",", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"3", " ", "Jc"}], "+", 
         SuperscriptBox["Jc", "2"], "+", "Jp", "-", 
         RowBox[{"Jc", " ", "Jp"}]}], ")"}]}], 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", "Jc"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Jc", "2"]}], "-", "Jp", "+", 
          RowBox[{"Jc", " ", "Jp"}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"3", "-", 
          RowBox[{"3", " ", "Jc"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["Jc", "2"]}], "-", "Jp", "+", 
          RowBox[{"Jc", " ", "Jp"}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "Jc"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", "Jc"}], ",", 
       RowBox[{"1", "-", "Jc"}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "-", "Jc"}], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}]]}], ",", 
       FractionBox["1", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}]], ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1", "-", "Jc"}]]}], ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"1", "-", "Jc"}]]}], ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.8635109886492586`*^9, 3.864102664216736*^9, 3.8649845694751997`*^9, 
   3.86513255466331*^9, 3.868842101237151*^9, {3.883740844433878*^9, 
   3.883740868932581*^9}, 3.883740940032553*^9, 3.8837409718390274`*^9, 
   3.8837410127623615`*^9, 3.883741045914112*^9, 3.8837988690403852`*^9, 
   3.8838032092037244`*^9, 3.883813441479342*^9, 3.8838135454690714`*^9, 
   3.8838141025335436`*^9, 3.884088287237742*^9, 3.8841511219516068`*^9, 
   3.8847803592673397`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[59]=",ExpressionUUID->"82983c57-abe2-46b6-9ebf-c3a7535b1f9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"esa", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "/.", "deformed"}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.863510999279399*^9, 3.8635110051940804`*^9}, {
   3.8649845829384317`*^9, 3.8649845870590124`*^9}, {3.8651325732102304`*^9, 
   3.865132583525335*^9}, 3.868842106943511*^9, {3.8837410248822412`*^9, 
   3.8837410494620857`*^9}, {3.8837989096423645`*^9, 3.8837989164197664`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[60]:=",ExpressionUUID->"b0951ea2-3f4a-4336-b3bf-6257aa252401"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.666732673267327`"}], ",", 
   RowBox[{"-", "2.666732673267327`"}], ",", 
   RowBox[{"-", "2.666732673267327`"}], ",", "1.3332673267326733`", ",", 
   "1.3334653465346535`", ",", "1.3334653465346535`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8635110057973795`*^9, 3.864102672008459*^9, 3.8649845877913494`*^9, 
   3.8651325842500343`*^9, 3.868842108267964*^9, {3.883741029238125*^9, 
   3.883741050229985*^9}, 3.8837989174750986`*^9, 3.883803210749775*^9, 
   3.883813441522807*^9, 3.8838135455360413`*^9, 3.8838141025901923`*^9, 
   3.8840882872826085`*^9, 3.884151122035877*^9, 3.884780359299588*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[60]=",ExpressionUUID->"23eded2b-1606-496f-83e9-44ca8520be13"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u", "=", 
  RowBox[{"esa", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8635110097276635`*^9, 3.863511017534706*^9}, {
   3.8641026788434143`*^9, 3.8641026860664687`*^9}, {3.8649846010723453`*^9, 
   3.864984601754236*^9}, 3.8651326259104443`*^9, {3.883741063750429*^9, 
   3.8837410640678463`*^9}, {3.8837989253050585`*^9, 
   3.8837989328596797`*^9}, {3.883809463632457*^9, 3.8838094650792046`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[61]:=",ExpressionUUID->"fecd1848-f715-4668-8c96-4f256dec8894"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"1", "-", "Jc"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.8635110181962976`*^9, 3.8641026868854733`*^9, 3.8649846062210436`*^9, 
   3.8651326270481787`*^9, 3.8688421139778147`*^9, 3.8837410649513254`*^9, {
   3.883798927656356*^9, 3.8837989339476624`*^9}, 3.8838032165366282`*^9, 
   3.883809465948883*^9, 3.8838134415722246`*^9, 3.8838135456050005`*^9, 
   3.8838141026309786`*^9, 3.8840882873210487`*^9, 3.884151122101533*^9, 
   3.884780359336071*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[61]=",ExpressionUUID->"0e08e400-e0b5-4132-b9f7-e6c2e0e6d80b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"v", "=", 
  RowBox[{"esa", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "2"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8649846272254133`*^9, 3.8649846310149555`*^9}, 
   3.8651326301227136`*^9, {3.8837410681987276`*^9, 3.883741068457267*^9}, {
   3.883798940582659*^9, 3.883798946332257*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[62]:=",ExpressionUUID->"e3d0f840-0ca6-445b-8f9c-edab6aa5b410"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "Jc"}], ",", 
   RowBox[{"1", "-", "Jc"}], ",", 
   RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.8649846320466614`*^9, 3.8651326308420496`*^9, 
  3.868842115717033*^9, 3.8837410692616267`*^9, 3.8837989471769714`*^9, 
  3.883803217516334*^9, 3.8838094673874245`*^9, 3.8838134416071053`*^9, 
  3.8838135456570697`*^9, 3.8838141026653748`*^9, 3.8840882873713255`*^9, 
  3.884151122183259*^9, 3.884780359344271*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[62]=",ExpressionUUID->"b8121177-a2a3-49ed-8944-a5ddd356313f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"w", "=", 
  RowBox[{"esa", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8838000143283787`*^9, 3.8838000173275876`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[63]:=",ExpressionUUID->"238b274f-dc16-435d-b6e3-492da7894cb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1", "-", "Jc"}], ",", "0", ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.883800020678528*^9, 3.8838032184701705`*^9, 
  3.883809468640806*^9, 3.8838134416444035`*^9, 3.8838135457373085`*^9, 
  3.8838141026959467`*^9, 3.8840882874832554`*^9, 3.8841511222847104`*^9, 
  3.884780359360394*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[63]=",ExpressionUUID->"6d1240b1-1f52-44ec-92e3-a5223660f412"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Wt", "=", 
   RowBox[{"Chop", "[", 
    RowBox[{"{", 
     RowBox[{"u", ",", "v", ",", "w"}], "}"}], "]"}]}], ";", 
  RowBox[{"W", "=", 
   RowBox[{"Transpose", "[", "Wt", "]"}]}], ";", 
  RowBox[{"W", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.863517090944544*^9, 3.8635171292853775`*^9}, {
  3.8641027702170105`*^9, 3.8641027762817435`*^9}, {3.8649847047738657`*^9, 
  3.864984707047984*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[64]:=",ExpressionUUID->"f37680fd-0031-42f8-815f-b8075c3d5436"],

Cell[BoxData[
 TagBox[GridBox[{
    {"0", 
     RowBox[{"1", "-", "Jc"}], 
     RowBox[{"1", "-", "Jc"}]},
    {
     RowBox[{"1", "-", "Jc"}], 
     RowBox[{"1", "-", "Jc"}], "0"},
    {
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}], 
     RowBox[{"-", "1"}]},
    {"0", "0", "1"},
    {"0", "1", "0"},
    {"1", "0", "0"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8635171298202906`*^9, {3.8641027622056007`*^9, 3.8641027770682063`*^9}, 
   3.864984708138094*^9, 3.8651326406291227`*^9, 3.883799508729269*^9, 
   3.883800033820838*^9, 3.8838032194260283`*^9, 3.883809470036745*^9, 
   3.883813441690237*^9, 3.8838135457971544`*^9, 3.88381410274371*^9, 
   3.8840882875210733`*^9, 3.8841511223858633`*^9, 3.8847803593772173`*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[64]//TableForm=",ExpressionUUID->"3066e590-e326-4e9b-a169-\
a8d8262ed425"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixRank", "[", "W", "]"}]], "Input",
 CellChangeTimes->{{3.863517134689296*^9, 3.8635171422728634`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[65]:=",ExpressionUUID->"a388b0ee-b89d-4d00-a7e9-0ccd9c8a8784"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.863517143249432*^9, 3.8641027638404884`*^9, 
  3.8649847138325143`*^9, 3.8651326422651744`*^9, 3.88379951154171*^9, 
  3.8838000357024994`*^9, 3.883803220753272*^9, 3.883809472302701*^9, 
  3.8838134417237425`*^9, 3.8838135458765945`*^9, 3.883814102790577*^9, 
  3.8840882876068974`*^9, 3.8841511225197735`*^9, 3.884780359408893*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[65]=",ExpressionUUID->"e5012735-6615-4e99-b247-9bcdf6be57f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 " In this case we have to consider a 3\[Times]3-matrix of coefficients \
\[CapitalGamma] such that S=W\[CapitalGamma] will be the ground state \
configuration. It follows that the diagonal elements of the Gram matrix    \
G=S ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["S", "T"], TraditionalForm]],ExpressionUUID->
  "374f1690-d59a-4284-8158-853cd7ee02e4"],
 " = W \[CapitalGamma] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", "T"], TraditionalForm]],ExpressionUUID->
  "97930931-43c7-4611-abec-7d9986fa6209"],
 " ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["W", "T"], TraditionalForm]],ExpressionUUID->
  "626059d4-f705-41f9-b66c-f09704f51b2f"],
 " \[Congruent] W \[CapitalDelta]",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    SuperscriptBox["W", "T"]}], TraditionalForm]],ExpressionUUID->
  "185dbc05-0da9-47a9-a50e-9a197b9544e7"],
 " should have the value 1. The latter condition yields \[CapitalDelta]:"
}], "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
   3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
   3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
   3.883808381556703*^9, 3.8838084240773726`*^9}, {3.8838085287862916`*^9, 
   3.8838085993254566`*^9}, {3.883808632462389*^9, 3.8838087811293907`*^9}, 
   3.8838092111040936`*^9, {3.883809242610396*^9, 3.883809243378427*^9}, {
   3.8838094412136145`*^9, 3.8838094437837296`*^9}, {3.8838094930258245`*^9, 
   3.8838095127110453`*^9}, {3.8838095446367846`*^9, 3.883809733175865*^9}, {
   3.883809826391919*^9, 3.883809920857922*^9}, {3.883809962704384*^9, 
   3.8838100344982214`*^9}, {3.8840887150620117`*^9, 3.884088716962116*^9}, {
   3.884402139119444*^9, 
   3.884402144575927*^9}},ExpressionUUID->"f17f0d36-acde-48ae-8100-\
f0f2a3fa85cc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"i", "<", "j"}], ",", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"i", ",", "j"}], "]"}], ",", 
       RowBox[{"\[Delta]", "[", 
        RowBox[{"j", ",", "i"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "3"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"VAR", "=", 
   RowBox[{"Union", "[", 
    RowBox[{"Flatten", "[", "\[CapitalDelta]", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8635171788386803`*^9, 3.8635172126381016`*^9}, {
  3.86498472778321*^9, 3.864984789299174*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[66]:=",ExpressionUUID->"4421f9aa-f017-4120-bca4-b20aa428b16d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[Delta]", "[", 
    RowBox[{"1", ",", "1"}], "]"}], ",", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"1", ",", "2"}], "]"}], ",", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"1", ",", "3"}], "]"}], ",", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"2", ",", "2"}], "]"}], ",", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"2", ",", "3"}], "]"}], ",", 
   RowBox[{"\[Delta]", "[", 
    RowBox[{"3", ",", "3"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.86351721406244*^9, 3.8641027839738817`*^9, 
  3.8649847902123556`*^9, 3.865132644556673*^9, 3.883799530870597*^9, 
  3.8838000371531477`*^9, 3.8838032219576206`*^9, 3.883813441760403*^9, 
  3.883813545938171*^9, 3.8838141028332415`*^9, 3.8840882876881375`*^9, 
  3.8841511226109056`*^9, 3.8847803594518347`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[66]=",ExpressionUUID->"2517d2b5-2385-4f98-8b2e-d0c725d823ef"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"W", ".", "\[CapitalDelta]", ".", "Wt"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8635172184829645`*^9, 3.863517241558427*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[67]:=",ExpressionUUID->"0fd440a3-b8be-4f09-8b13-0aa98bddebf5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sold", "=", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i"}], "]"}], "]"}], "==", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "6"}], "}"}]}], "]"}], ",", "VAR"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8635172457029266`*^9, 3.8635173209775295`*^9}, {
  3.864102789284717*^9, 3.864102789582183*^9}, {3.864103827618229*^9, 
  3.864103828016947*^9}, {3.864984803393792*^9, 3.8649848127712317`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[68]:=",ExpressionUUID->"fac4eb63-5aa2-4962-9562-cf7707c699f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "Jc"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", "Jc"}], "-", 
       SuperscriptBox["Jc", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "1"}], ",", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "Jc"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]}]}], ",", 
   RowBox[{
    RowBox[{"\[Delta]", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8635172768036456`*^9, 3.8635173219628916`*^9}, 
   3.864102790473556*^9, 3.8641038287985835`*^9, {3.864984805066408*^9, 
   3.8649848134421897`*^9}, 3.865132647281949*^9, 3.883799545660528*^9, 
   3.8838000398413353`*^9, 3.8838032238210025`*^9, 3.883813441871893*^9, 
   3.8838135460356965`*^9, 3.883814102894745*^9, 3.884088287801367*^9, 
   3.884151122713061*^9, 3.8847803594842405`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[68]=",ExpressionUUID->"4f8ef616-7d8b-4ed3-96c7-b1d5ef297f6b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]1", "=", 
   RowBox[{"\[CapitalDelta]", "/.", "sold"}]}], ";", 
  RowBox[{"\[CapitalDelta]1", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.86498483847823*^9, 3.864984850153023*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[69]:=",ExpressionUUID->"2e797ff5-8b1e-416a-89a6-7af6a9637441"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "Jc"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Jc", "2"]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "Jc"}], "-", 
        SuperscriptBox["Jc", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "Jc"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Jc", "2"]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]}], "1", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "Jc"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Jc", "2"]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]}]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", "Jc"}], "-", 
        SuperscriptBox["Jc", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]]}], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "Jc"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["Jc", "2"]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]}], "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8649848507552195`*^9, 3.8651326499208083`*^9, 
  3.883799547469221*^9, 3.8838000416872005`*^9, 3.8838032248702955`*^9, 
  3.8838134419241943`*^9, 3.8838135460992584`*^9, 3.883814102989498*^9, 
  3.8840882878703814`*^9, 3.884151122788553*^9, 3.8847803594999895`*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[69]//TableForm=",ExpressionUUID->"a4eb67ed-67b7-407b-b250-\
defcbd237443"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "However, we must ensure that \[CapitalDelta]\[Congruent]\[CapitalGamma] ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[CapitalGamma]", "T"], TraditionalForm]],ExpressionUUID->
  "ac8acfd9-b4aa-4dd5-88ee-287f792e4225"],
 " will be positively semi-definite:"
}], "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
   3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
   3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
   3.883808381556703*^9, 3.8838084240773726`*^9}, {3.8838085287862916`*^9, 
   3.8838085993254566`*^9}, {3.883808632462389*^9, 3.8838087811293907`*^9}, 
   3.8838092111040936`*^9, {3.883809242610396*^9, 3.883809243378427*^9}, {
   3.8838094412136145`*^9, 3.8838094437837296`*^9}, {3.8838094930258245`*^9, 
   3.8838095127110453`*^9}, {3.8838095446367846`*^9, 3.883809733175865*^9}, {
   3.883809826391919*^9, 3.883809920857922*^9}, {3.883809962704384*^9, 
   3.8838100344982214`*^9}, {3.8838100924759865`*^9, 
   3.8838101942594366`*^9}, {3.883810425970827*^9, 
   3.883810433613488*^9}},ExpressionUUID->"8a3bb41f-750c-4941-b4ae-\
74c17671b99a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"evd", "=", 
  RowBox[{"Eigenvalues", "[", "\[CapitalDelta]1", "]"}]}]], "Input",
 CellChangeTimes->{{3.8649848522871966`*^9, 3.864984864677635*^9}, {
  3.8651326589473553`*^9, 3.865132684365621*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[70]:=",ExpressionUUID->"f79f54cf-799b-439e-8d5e-ce1ed600445e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]], ",", 
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"6", " ", "Jc"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["Jc", "2"]}], "-", 
     SqrtBox[
      RowBox[{"2", "-", 
       RowBox[{"16", " ", "Jc"}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["Jc", "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["Jc", "3"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["Jc", "4"]}]}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]], ",", 
   FractionBox[
    RowBox[{"2", "-", 
     RowBox[{"6", " ", "Jc"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["Jc", "2"]}], "+", 
     SqrtBox[
      RowBox[{"2", "-", 
       RowBox[{"16", " ", "Jc"}], "+", 
       RowBox[{"44", " ", 
        SuperscriptBox["Jc", "2"]}], "-", 
       RowBox[{"36", " ", 
        SuperscriptBox["Jc", "3"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["Jc", "4"]}]}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.864984858777564*^9, 3.864984865787509*^9}, {
   3.8651326518433313`*^9, 3.8651326856521635`*^9}, 3.8837997419092894`*^9, 
   3.883800045348977*^9, 3.8838032258657103`*^9, 3.883813441971469*^9, 
   3.883813546189053*^9, 3.883814103033435*^9, 3.8840882879560165`*^9, 
   3.884151122924946*^9, 3.8847803595155945`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[70]=",ExpressionUUID->"7d958fa6-2958-4ccb-a19d-650efdabee82"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soljc", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "==", 
     RowBox[{"2", "-", 
      RowBox[{"6", " ", "Jc"}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["Jc", "2"]}], "-", 
      SqrtBox[
       RowBox[{"2", "-", 
        RowBox[{"16", " ", "Jc"}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["Jc", "2"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["Jc", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["Jc", "4"]}]}]]}]}], ",", "Jc"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.865132780968931*^9, 3.865132819364502*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[71]:=",ExpressionUUID->"0859f222-0e58-4a41-94a1-152d1cf7cbd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Jc", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SqrtBox["2"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Jc", "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        SqrtBox["2"]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8651327907129416`*^9, 3.865132820118285*^9}, 
   3.883800052270706*^9, 3.883803226747057*^9, 3.8838134420082383`*^9, 
   3.8838135462694435`*^9, 3.8838141030810194`*^9, 3.884088288004917*^9, 
   3.8841511230032434`*^9, 3.884780359551878*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[71]=",ExpressionUUID->"32a6af6a-7c80-4a56-9cff-e3964ba41277"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soljc", "//", "N"}]], "Input",
 CellChangeTimes->{{3.865132821203111*^9, 3.865132824279544*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[72]:=",ExpressionUUID->"197dc90d-2ed6-4a8a-865c-1af520eda528"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Jc", "\[Rule]", "0.2928932188134524`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"Jc", "\[Rule]", "1.7071067811865475`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.865132824879836*^9, 3.883800057313117*^9, 
  3.883803228775408*^9, 3.8838134420571127`*^9, 3.8838135463373594`*^9, 
  3.8838141031272736`*^9, 3.8840882880460005`*^9, 3.8841511230691767`*^9, 
  3.8847803595678606`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[72]=",ExpressionUUID->"5a07177d-3d4d-49ce-8e62-e28a9a518694"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"evd", "/.", 
     RowBox[{"Jc", "->", "x"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1"}], ",", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        SqrtBox["2"]}], ")"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.865132687606535*^9, 3.865132755889564*^9}, 
   3.8651328048109694`*^9},
 FontFamily->"Consolas",
 CellLabel->"In[73]:=",ExpressionUUID->"da83a72f-38a0-4587-8306-f6b60d7ddd3a"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVxX8403kcAHCsxinyVKRNP+5Wt3J1RzlcR29xhOzMVCsppR+u7nrq6lrs
JGkVqatOCaeT8zitJLTQUp8xd87CbV8bQ7bWbMR+2Vqj8L3rj9fz+jj5CGO/
g52dHe1/H55fIBvDcSMaX+vuaGcnBmu4Zadg0ojmJNSYSuzF0G1xE2VOGFGM
hrswhCCGm7Exf9hbjMi5Ur3yDFEMJEchg6A1oswA9TdEFzEsYVU/JLYbUa/1
wFEvkhi8N+eecCkwIvN26XiqnxhC3DZMkHyMyHJqiGc9KIbaeC7z8bcGRBug
p+eqxEB2igramK5HDHKYQrlFAvmb6nXW+zok4e9XXWyXwNaET95QO0fRq43r
Y58wMHDtazkTNTWCwmjk9mQZBrOW7ztgII2gOebzfsEHu4CESzx4Qa/RMco/
Qi97KSyNPkk7eHgYTY71VSy7IYUfdi/sL700hKjDXQVOwTJ4MGQ2tPG1KNBp
8ftFKhnMmC7qnKvXoI/a4yKjc7rhdyXMVLpoUP2JxzWpkT3gs8aruSh4EOFt
LXVXCHJwoltlvTvUiC46npAul8PYZPGjrzJeoQuRRV+zeL0gIaWTcx6oUIWc
LZ5zqQ9shG3yHf++RDX37ZmkrH7wbuz2D5pUojDFaJLDTy9gjGg71OqvQAvm
1c5mZw9A/xGe//W0F2iT4pzj2QoF8PgvXUP6+lCGiIJFNivBs5h4w7ygF9Vp
omrXn30J3yf9RuUc70HkQnNQFkUFqpCOOGaPDPW0r+aUtalA3TC+0tdTilb4
NkmF2a9AOjfPdYSFoV8MDqE+EWqgE6il3Fox2pCvOpe/dBAUlOr8LfoOpFxm
4h2aqYGJGSaCR40IZcuac5TDGvCeR+lQf96KWjmf/bXOpIV1mrUPjgwLkfOv
yYxVtiG4askQZNQKUEH2PSbL+TXYdrJ3+B/mo9iSNG1l9AhcTKxNGdU9RIH0
opG83FG4fqiUyWriovgASqi7gx48mHfPe/kUIlRfWbP3ZwNkFmYTwrvCILwp
fNw6wwTvTkbZNMXFkFTy1kNhMMGiiJbTt3fdg/Kc+rJH/WNgvjwrOkbIg9D0
XqrNbIaoTIF1Q90TaOP4+bYtfgPHrC/qBzybYBebFhpCtwL3lNbzcnELZGbr
rgc8eQuE0Ll7MgZbYe8w/YLoi3FYICKwdeTnsKfmXrxaMAHzlzsE0Ao7IR6p
O1tL38PCXdf0J/ViUNxZyinIm4Ks51+Snr4Rw1V5Iutp8RToAvsiHCbFoEzQ
/KktnwLBPMrtS84SaEhN6ghvmILv2niMUqoEVm1zZAcMTEGdn7xetEcCN+4e
4I5Qp2HzrCVZi7olwCzZnlMmmIZnqcKq5AEJnB6/xdkimoYV2pT+ikEJuPlu
9ZgtnYZJQbXfGosEUuP4TheGpqGMFToU4YaBMe4dm+eKg1m1P+ZoNAbcWyHe
pp04JMY6pz2Kw2A0f7del4LD341V5e+2YaBrT2YZfsSh8KZtmpOCAVYRpMXP
4RBCy6kp5GDAu+ael1iFw13+aoUiFwNHF2L/6QYc5q/AnJflYRDfdcL+TjMO
ww7kfVWlGLxupL8l9uDAOIquWu5g4K6yex6swqFxYO/TwGoMurfyL6aN4vDp
JqeRU/UYJOnKA/lWHK40VHoIn2HQMmHowXEc/gPxep7N
       "]]},
     Annotation[#, "Charting`Private`Tag$8523#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVlnk4VPsfx0NFpLpK9ogQKbJz423fI5QWVFquUOqm5aIkSZaoaKHcyqVF
tjCWNJwZYzfDzJiTJZREJYVcpCv9zu+P85zn9Xye5yzfz/vzfn/WHjjudVh4
wYIFP6nr//dV6eTEr19jRHat32+uP2mYsp/0Z8yNEdK+Z7Ye+EXDq8kVLdGz
Y8T+xU+7woXKcMfD7R+hyTEib+R6b+6iMsiLsrxEhscIuqhmpuSyMiifeV66
mD1GWIUMiL5fUwbt7UmnJdPHCF6h0TzbqgxWK6xn5fXGiILv9M7Uy2Uo8c7d
+cL9KyHFsonQVS6HgpjzFsdzX4irWqL5wbRy3HatGJ0qGCVCPnns+dOtAj57
VP/VbPtM7GJvz5b7XoFlPXUXnX+OELEfG61n71dCQv3QH1/lR4hiPVhe8H0B
+V+81bQtn4g9b4NtWhSroOJydmvQsY/E5RjbulddVTi6X+511tUPxDK1gtNF
BS9R9OHb1+aqYSJIi9xgfZ6OhfN326S+DBEnON174zyrcf8NFr2RHCI4fSnO
ljY10NNXrL1r8Z6ov6QToruRgNi2KbLbd5AIIaL0hhUYmJjLLDOLeke8KTr0
ZOMjBnjy5xQSigYI+dBxE8cNTMyI7OrybX9LrLamzTFYTGjTXxlvmXtDSOh5
Er/trsXE4pngRuN+ItgqJ31GmIXXx2nGN8N7CWPN44ciS1igVb1dZtXTQxS4
OxKRe+sgm7n41jeZbmLUP6ssXrUeIfvuacaGdRI6SwKV5QbrMWDF8dzZSRIP
1p0z8s5twGDld63NsgLiWJKSyNWkRgik0paNnOEThzb8vqoyqAnbRDSzcku4
xHJhjrxJYDP61Z7f3vGFQ1hU2oZfP9aC2YXjIquLWwjFHcrZ3NBWaK9U4wxu
aiRszjiITaaxYT5kUHT8I4tQ8tfu0i7l4PpkFCOqhEGIJEi0x3a3YcY/wtf4
WBVRHyCrHL6Si0S/ksDPo6XEp2/uRwzLuLgZnLXzDDOXcCy6f31/MA+rdz6L
U9TLIBasFBpKleEjOiNexL7DFrXfVuj11/Lx46zzzFBmJhb13ZLdHNEBJYe6
Cw/35oGrfSCMUBTg1A3p/VZ38nBm0NQwQFkAdu8fVm/b87BSyveZkKoAEWFL
hFSs8zFdmPzEUlOAVw/dYx6oFeDg1x2RTzcLkPJfV+z9j4VYkGKgaOogQHTX
tJ27WTEiWXP62qEC6EQpG93fUYztQ+zGuycE6FRzUv/6ZzEePspLXBImwKbj
GYtSnhXDX2/nlYGzAvQu2tLAUSjBr3cpHREXBTAzuOi4db4EnZ7ZHu43BfiW
LOHixqJBxbUsyLtSAHpAlYrsGxrOdlVdPV0lwGWjoJnBHzQsv97vcIsugGxf
Q06kfhl0CpcEcRgCWOjE/HqWVYa34TI1ys0CxLd8py2JLodW8mk3x24BvO4/
SSLvleNB+jExq9cCKJz0OZBVUQ5PFeXvRn0CFMrRlpuNleOTnswuuQEBOo4c
Dz6ytwKxhfb+1R8FWCM6rNy4pRJ6/Jw/Ts0I8LHn5nTqrko82ia5zmJWgOJC
W87eU5VIkojPEf5PADufrIjpvErEt13jXpoXIOiRH6mu8AKi5anz/otI0Gw7
EmNnX8DMZic7WIrEeZmYgG3SVfjJOyw1t5KEw2c9U8XNVYjy77iXIE2iOzVl
qPRIFe6YPvTJkCUxP+BsNdhZBfWfS8IT15BwjmZMWZe/xPWTRg/ytEj8e/jp
a13uS+RHlx0f1iZx3/U6U2nkJXSL9sUo6ZD4tnp/8qwSHestWtyjN5HILPi1
rvgyHRo173JkDKj3p30Qf/CADhm6yFMDQxITf7WPX31BR9rrH/muRlTd7gH9
yBc6FNpV7h03ITHeY7ldZUc1SsoECnG/k7jL0DBfdrwaoWvuWV/cQsL+8TKV
ufhqnLMRU//Lgqr/2f+5k16Ns/Rkod0gYSsWdenauhqohT5dPWxD4uuXw0Hn
LWsgIRSuW2NLIr1jq0fIrhp0fs6vvmFHYvS+koLj1RqUnetZtcGBxG2j6pL5
yRpsD6DnqDuTsFJ4lD4qSeC927V9XRR/XpAc1aNJQMPFwDbOhaqz/VzKfQls
qdvm3+FKYqTYTi/nNOVrlzgXTrqRuHlHZ3XqNQK96Wuzl24l8enA3MAxFoEc
IoG12Z2qO71v9O0jEFggkU+n2HITu8B5hoD+UaujNh4kmuc49FRpBrRWsZ0t
t1HnP8YsSlBlQDVyxpNG8al3Zf9E6zIgHxolqu5JYk3T3/Ghzgz8OHLCY5ri
yaobkYd9GHC+IsX28SLRVHA51O8gAzJKUS3FFN9/GB7gfYIBn+hMiHqTCEs7
tt3lPAOny21UdlLsFBfgaJ3IwAXvzQFZFK8J32FueoeBgV2rZoYongxx3qib
w8DWVZderdtOPX+vhYpGMQNH5n9N+lP8t+fmlUo1DMRlfLe9QfFJO/XFq1oZ
0NhWX1VDsZOJ3Kx4FwOJ3rluwxQraUuOCg0xIBXB/yK6g9KXotCb7xMM5Cnt
TlWjuGn5FG9sngGVH9hkRvHfwp/qhiWY2CJxqsyJ4pNTvRV9skxohLAVvChO
Uwg4ParBxEj4v547KKZZD+n/Z8hEkNlZI0+KycCg8SW2THRMR5bbUzyd/KVA
1pOJW3Pi9foUy9D+DNHcx8SufZKeshSb9kytNz7GhESrm8s09b27FkQM20Uy
UeYR9pBNcbjGfLZ3AhO+myRs71F81y0m4MAdJt48ilp7gOKqk4uV/3zERDMh
s2Etxa/TE3svlDJhoLTAo4s6z7maZXdTmEyEs6zOXaFYaSh159/tTJh8YmZt
othSQkY6v48JeZZLIYfqX/RO5evNs0zEa40YT1L9zjqfvbVLtBazzh+vhVNc
m60p8UG6Fn5v6QkzlF4WjuvGLdSvRe+4rWwPpS/11TTblVa1+DDDibek2GGL
qZCqey2uafV53qX0eCXe6hyCa6HYQs82ofT7tLDOzP2vWqiEuIuGU/puEjjN
+MXVosb4w1/FlP7F13qejPinFiRN21yUmo+UFwFHynpqsUZBWM6Omq+iN0Pq
dR9rEXyHw/vdngR3UfAgf7oWXNPROS1qHqW8Tu4dl2Ih5Om13Z+sSdwaidm+
wZWF89VG4xPU/JevEJUy381C9IGDC+5R/vDKOKndKZCFV62f+szMScheSnP5
4xILz08X5u2i/CRTIccq6yULx528DWU3k6i2Xj9f1MzC6alrXsd0SfQH5r+s
6WSh4f2VaxUbSSjTaMa9kyyUHg6R2ED53T9u9ToyOnX4JByTmKRKgnXSeUTd
vA6H1uopX1Eh8T6d88TQqQ7x60Xkz1L+qTFEqnodqsPCofp3BvIkcs8PyyZn
1kExMUxxzW9U/3VE+/Nz69D03MZmcBkJ9mvNbHZ5HaqdNbL/Xkr5lVnQxqW8
OmjtPlo3IUrCcPqzddKieth1V1hLU/7v8GipaJ5UPdJ7OD8vUvmwc/tGdoty
PU6pGrsPfqfyuCTUR9y8HifsjXwuTQrACJ0ITgitx577ntnGVP7wlaT0ciPr
cXPMKtt+SIBBtv5UU3w9NuQ/jHd6J8DiDacuiGXX42kVL1erVwDXD9NpVzrr
Yf02t9mnncr3fXP0y1YNeF5wW8+plMqvZUoxj7Y24NS41svEIgFmqy0c6/c0
4ENPLY3IE0BR8QJv4ekGdGR8Tl2QI0BAl9DwJWqPerHqd/vXaQKMbhNdHiPV
CE2XLUf6qfyf/6UpyFJuxLNDL1W2HBVgeZFTBlOnESfn1xUnBgqgL5moJuTY
iMy2G2Oz/gL81bzUNDqyEZMG0/8quQggYiMVEPW+ETYf/dwPUfvKOrEzcn4T
jaCZ7N7xRo7K07Zuntl8I/YOhGu4rBIgdk+WzZRMEyLtZelfxaj/D9Nbd9S1
CSKjhcwTEx0Qy3H/sLukCTgq5mpFdGB9cMkDE6IJcc1LDfMqO+Ckt3qXNLsJ
qpue6S4s6UACva+JO9SE9Lb0LxdyOiBOHn3mKNeMXwGzgffiOyC5OOmYUXQz
HP3t9Z23dmAT+6v6yuRm2Bl0d1+x74B7qlf/eEYzvj5/1FBi0YGUNfIe+aXN
eGum+oO9sQMrTHL11D40wzz959Xlkh2QOtI4ucK9BbmjxrtLG/mQaRGJGFVo
RUxrxeZsHT5iWDNzA1qtcH632sttLR9f6Z8vdJq0Ym59QEu3NB8NRR2Xa71b
4WMwqJk1z8OZW9k30pOovZT2xbevjYdX+21z7f5rhbj0kq+fgniw2WOiY76E
jTCPb2cb/Hgo9N5QpCvDxnHb5G+xHjzEOawskzdgwyxzieoTQx6MdQYZ48Fs
ZKhaOZ37ycXtmZiuzB42jAnpaacELoQnzvimfmRjQvXFpH4EF6Ejwf1Xptm4
PJudMhfMhUOf1/uTUhy0K/AkNrlxMV2rOu7kwoHEksemiyW52JFSKzr1ggND
kea13SvasUpd2GRrRhvs90y1OrewceJJKtP7cRvyzv2mL/+YDY6Wmtue0jak
Hbw4++wiG3Gb7AICOW3wWPptdKkpG99N4pIuCrWjX7vZipPVil4X8bdlQe0w
eHu7TSaoBV6mCXbLlbiIsVDoza9vRHQ4LyFVjQuz2ORKw4xGFFbJtUtrcxGn
e45z9mgjJCye7VY04WKdr568LqXzOuvWUC1PLo5Kjz/bS82Jsatkhu1lLsIH
vG8+7quD3N4bX85+4cLHUHybXBGT6qORfPW/XETfWJiXHsbEqGmPg/AcFwdd
LLVrTJhgrFR7eFWch4sZ/Rv+o3L2SDPNK0uTB7U7D3+cSiVQbthV0RLAQ9dr
o/FTGS+xXUI5RukVD7dbyp9eWFOKmr9YhQf6eOioiDapvF6C9cOBr5+850FL
kFRuKlyCOcZzQ/1JHvT95i1/G3yO7DM2HxxW8HHeM+K0hWkBvg0cdjvhwkfA
YFo/OrPh5yEeXubJR9TCKWZWzj9ooBc++rGLj7BrycKpJ7KQcWdmPjaQj0lX
eb652H1YbU0ozojlY24uzKPa4CaeVW3s70/i46Px+xuHKm5g1Xq++Lo0Pswi
b814nEjBR2GFQ4VZfOQu9LNefCAWXieI65NP+WiRfGwYkhMFet/BatPnfEzo
di43Dz8FDVexkfMVfGSL20t+iz2Ea5X5q1k1fOSXjiy6JBZr+T+V/9IN
       "]]},
     Annotation[#, "Charting`Private`Tag$8523#2"]& ], 
    TagBox[
     {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k01PsbB/AxCyJbRMbS7VKorvwkS3Geb1G3KLKlSNJOJXIb5RYqdStU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       "]]},
     Annotation[#, "Charting`Private`Tag$8523#3"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{-1, Rational[1, 2] (2 - 2^Rational[1, 2])}, {0., 
     2.668010045379949}}, {{-1, 0.2928932188134524}, {0., 2.668010045379949}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.865132725252784*^9, 3.8651327566094017`*^9}, 
   3.865132805710826*^9, 3.8838000601814613`*^9, 3.8838032297383184`*^9, 
   3.8838134421460185`*^9, 3.8838135465513067`*^9, 3.883814103199832*^9, 
   3.8840882881549425`*^9, 3.8841511231845846`*^9, 3.884780359636175*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[73]=",ExpressionUUID->"57336abd-db12-4048-a83f-c129b6149357"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Recall that the deformed cuboc state is expected to live in the quadrant \
Jp>0, Jc<0,and hence \[CapitalDelta]>0 will hold there. The Gram matrix G \
assumes the form G1:\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
   3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
   3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
   3.883808381556703*^9, 3.8838084240773726`*^9}, {3.8838085287862916`*^9, 
   3.8838085993254566`*^9}, {3.883808632462389*^9, 3.8838087811293907`*^9}, 
   3.8838092111040936`*^9, {3.883809242610396*^9, 3.883809243378427*^9}, {
   3.8838094412136145`*^9, 3.8838094437837296`*^9}, {3.8838094930258245`*^9, 
   3.8838095127110453`*^9}, {3.8838095446367846`*^9, 3.883809733175865*^9}, {
   3.883809826391919*^9, 3.883809920857922*^9}, {3.883809962704384*^9, 
   3.8838100344982214`*^9}, {3.8838100924759865`*^9, 
   3.8838101942594366`*^9}, {3.8838102405037785`*^9, 
   3.8838103701571937`*^9}, {3.8838104519591494`*^9, 
   3.8838104777275257`*^9}, {3.8838106213336244`*^9, 3.883810622117753*^9}, 
   3.8838177137369747`*^9},ExpressionUUID->"a94364af-a670-4b0a-a520-\
e952c9177f2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"G1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"G", "/.", "sold"}], "]"}]}], ";", 
  RowBox[{"G1", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8635173106552496`*^9, 3.863517329254262*^9}, {
  3.8651328692130036`*^9, 3.865132873908843*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[74]:=",ExpressionUUID->"8f386bb5-b0a2-4ccd-a018-528b7093f128"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1", "0", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]], 
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]], 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]},
    {"0", "1", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]], 
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]]},
    {
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]},
    {
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]], 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]]},
    {
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]], 
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]], "1", 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]]},
    {
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
     FractionBox["1", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", "Jc"}]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]], 
     FractionBox[
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"4", " ", "Jc"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["Jc", "2"]}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}], ")"}], "2"]}]], "1"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.8635173299193397`*^9, 3.8641027948978944`*^9, 3.864103830770909*^9, 
   3.8649848225681725`*^9, {3.865132864196187*^9, 3.8651328745696793`*^9}, 
   3.8838000833691177`*^9, 3.8838032325227766`*^9, 3.8838134422088366`*^9, 
   3.883813546741678*^9, 3.883814103267969*^9, 3.884088288238037*^9, 
   3.884151123303846*^9, 3.8847803596843843`*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[74]//TableForm=",ExpressionUUID->"2a368261-bee2-40db-9e1c-\
ec626e82262c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
After some calculations which will not be presented here we found that the \
following spin configuration T (complemented by the antipodes) has the same \
Gram matrix G1. Note that this configuration is no longer rigid since it \
depends on Jc.\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
   3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
   3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
   3.883808381556703*^9, 3.8838084240773726`*^9}, {3.8838085287862916`*^9, 
   3.8838085993254566`*^9}, {3.883808632462389*^9, 3.8838087811293907`*^9}, 
   3.8838092111040936`*^9, {3.883809242610396*^9, 3.883809243378427*^9}, {
   3.8838094412136145`*^9, 3.8838094437837296`*^9}, {3.8838094930258245`*^9, 
   3.8838095127110453`*^9}, {3.8838095446367846`*^9, 3.883809733175865*^9}, {
   3.883809826391919*^9, 3.883809920857922*^9}, {3.883809962704384*^9, 
   3.8838100344982214`*^9}, {3.8838100924759865`*^9, 
   3.8838101942594366`*^9}, {3.8838102405037785`*^9, 
   3.8838103701571937`*^9}, {3.8838104519591494`*^9, 
   3.8838104777275257`*^9}, {3.8838105186521616`*^9, 
   3.8838106268073225`*^9}, {3.883810672484166*^9, 3.8838106729628096`*^9}, {
   3.8838107930362635`*^9, 3.883810806142*^9}, {3.884062324255234*^9, 
   3.8840623813411913`*^9}, {3.884402314975403*^9, 
   3.8844023158612337`*^9}},ExpressionUUID->"a4933e40-7215-4141-b2cd-\
594178d3b8bc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   TagBox[GridBox[{
      {
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}], "0", 
       FractionBox[
        SqrtBox[
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}]]},
      {"0", 
       FractionBox["1", 
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}]]}]},
      {
       FractionBox["1", 
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], "0", 
       FractionBox[
        SqrtBox[
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}]]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}], 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}]]}]},
      {
       FractionBox["1", 
        SqrtBox["2"]], 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {
       FractionBox["1", 
        SqrtBox["2"]], 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0"},
      {
       FractionBox["1", 
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}]]}]},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}], 
       FractionBox[
        SqrtBox[
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}]]},
      {
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SqrtBox["2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]]}], "0", 
       RowBox[{"-", 
        FractionBox[
         SqrtBox[
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "Jc"}]]}]},
      {"0", 
       FractionBox["1", 
        RowBox[{
         SqrtBox["2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "Jc"}], ")"}]}]], 
       FractionBox[
        SqrtBox[
         RowBox[{
          FractionBox["1", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "Jc"}], ")"}], " ", "Jc"}]}]], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "Jc"}]]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[2.0999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Function[BoxForm`e$, 
     TableForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.883812045375416*^9, 3.883812048485465*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[75]:=",ExpressionUUID->"e8d86d04-02eb-49a5-9bdd-4d92eff95d29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"G2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"T", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", 
       RowBox[{"T", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "6"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.883807464566739*^9, 3.8838074988138533`*^9}, {
  3.8838075473129034`*^9, 3.8838075571776924`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[76]:=",ExpressionUUID->"e8f0d557-8fe9-464c-a460-86dbcf4aa085"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"G1", "==", "G2"}], "]"}]], "Input",
 CellChangeTimes->{{3.8838075597138844`*^9, 3.8838075649356165`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[77]:=",ExpressionUUID->"a76fc066-327b-47bb-a78c-962852d867d5"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.883807565760043*^9, 3.8838120664463696`*^9, 
  3.8838130840198708`*^9, 3.8838134423090706`*^9, 3.883813546911047*^9, 
  3.8838141033697615`*^9, 3.8840882884210825`*^9, 3.884151123425988*^9, 
  3.8847803597525167`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[77]=",ExpressionUUID->"c42f4c16-e8f9-40e2-92cb-7ce116eb0da8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
We graphically present the ground state configuration T for the special case \
Jp=1,Jc=-1/100:\
\>", "Subsection",
 CellChangeTimes->{{3.8837261401680565`*^9, 3.8837262119824343`*^9}, {
   3.883728085038684*^9, 3.8837281826987495`*^9}, {3.8837374479933567`*^9, 
   3.8837374718462152`*^9}, {3.883737512787856*^9, 3.883737529635641*^9}, {
   3.8837376446436377`*^9, 3.8837377759728518`*^9}, {3.8837381012758017`*^9, 
   3.883738408343521*^9}, {3.8837403865543084`*^9, 3.883740391177215*^9}, {
   3.8837405017967052`*^9, 3.8837405045888915`*^9}, {3.8837417608665943`*^9, 
   3.88374181175136*^9}, {3.8838082141039844`*^9, 3.883808214663847*^9}, {
   3.883808381556703*^9, 3.8838084240773726`*^9}, {3.8838085287862916`*^9, 
   3.8838085993254566`*^9}, {3.883808632462389*^9, 3.8838087811293907`*^9}, 
   3.8838092111040936`*^9, {3.883809242610396*^9, 3.883809243378427*^9}, {
   3.8838094412136145`*^9, 3.8838094437837296`*^9}, {3.8838094930258245`*^9, 
   3.8838095127110453`*^9}, {3.8838095446367846`*^9, 3.883809733175865*^9}, {
   3.883809826391919*^9, 3.883809920857922*^9}, {3.883809962704384*^9, 
   3.8838100344982214`*^9}, {3.8838100924759865`*^9, 
   3.8838101942594366`*^9}, {3.8838102405037785`*^9, 
   3.8838103701571937`*^9}, {3.8838104519591494`*^9, 
   3.8838104777275257`*^9}, {3.8838105186521616`*^9, 
   3.8838106268073225`*^9}, {3.883810672484166*^9, 3.8838106729628096`*^9}, {
   3.8838107930362635`*^9, 3.883810806142*^9}, {3.8838108944664903`*^9, 
   3.883810968007066*^9}, {3.8838178372960005`*^9, 
   3.883817837419199*^9}},ExpressionUUID->"aa75d608-bd58-4dfc-ac61-\
66d5293f1720"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H2", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"T", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ".", 
        RowBox[{"T", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "/.", "deformed"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "12"}], "}"}]}], "]"}]}], ";", 
  RowBox[{"H2", "//", "TableForm"}]}]], "Input",
 CellChangeTimes->{{3.8651381444390144`*^9, 3.865138187304206*^9}, {
  3.8651592026184015`*^9, 3.865159206743795*^9}, {3.883804271609581*^9, 
  3.883804285560437*^9}, {3.8838076249038005`*^9, 3.8838076305316677`*^9}, {
  3.8838078412894745`*^9, 3.88380784202446*^9}, {3.8838108423656855`*^9, 
  3.8838108503774123`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[78]:=",ExpressionUUID->"39612e58-554e-4892-9653-beb6c532cbac"],

Cell[BoxData[
 TagBox[GridBox[{
    {"1.`", "0.`", 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "1.`"}], "0.`", "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`"},
    {"0.`", "1.`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     "0.49504950495049505`", "0.`", 
     RowBox[{"-", "1.`"}], "0.49504950495049505`", "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}]},
    {
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "1.`", 
     RowBox[{"-", "0.5098519752965396`"}], "0.01970395059307911`", 
     RowBox[{"-", "0.5098519752965396`"}], "0.49504950495049505`", 
     "0.49504950495049505`", 
     RowBox[{"-", "1.`"}], "0.5098519752965396`", 
     RowBox[{"-", "0.01970395059307911`"}], "0.5098519752965396`"},
    {"0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.5098519752965396`"}], "1.`", 
     RowBox[{"-", "0.5098519752965396`"}], "0.01970395059307911`", 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     "0.5098519752965396`", 
     RowBox[{"-", "1.`"}], "0.5098519752965396`", 
     RowBox[{"-", "0.01970395059307911`"}]},
    {"0.49504950495049505`", "0.49504950495049505`", "0.01970395059307911`", 
     RowBox[{"-", "0.5098519752965396`"}], "1.`", 
     RowBox[{"-", "0.5098519752965396`"}], 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.01970395059307911`"}], "0.5098519752965396`", 
     RowBox[{"-", "1.`"}], "0.5098519752965396`"},
    {
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     RowBox[{"-", "0.5098519752965396`"}], "0.01970395059307911`", 
     RowBox[{"-", "0.5098519752965396`"}], "1.`", "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], "0.5098519752965396`", 
     RowBox[{"-", "0.01970395059307911`"}], "0.5098519752965396`", 
     RowBox[{"-", "1.`"}]},
    {
     RowBox[{"-", "1.`"}], "0.`", "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", "1.`", 
     "0.`", 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}]},
    {"0.`", 
     RowBox[{"-", "1.`"}], "0.49504950495049505`", "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "0.`", "1.`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     "0.49504950495049505`"},
    {"0.49504950495049505`", "0.49504950495049505`", 
     RowBox[{"-", "1.`"}], "0.5098519752965396`", 
     RowBox[{"-", "0.01970395059307911`"}], "0.5098519752965396`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "1.`", 
     RowBox[{"-", "0.5098519752965396`"}], "0.01970395059307911`", 
     RowBox[{"-", "0.5098519752965396`"}]},
    {
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     "0.5098519752965396`", 
     RowBox[{"-", "1.`"}], "0.5098519752965396`", 
     RowBox[{"-", "0.01970395059307911`"}], "0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.5098519752965396`"}], "1.`", 
     RowBox[{"-", "0.5098519752965396`"}], "0.01970395059307911`"},
    {
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.49504950495049505`"}], 
     RowBox[{"-", "0.01970395059307911`"}], "0.5098519752965396`", 
     RowBox[{"-", "1.`"}], "0.5098519752965396`", "0.49504950495049505`", 
     "0.49504950495049505`", "0.01970395059307911`", 
     RowBox[{"-", "0.5098519752965396`"}], "1.`", 
     RowBox[{"-", "0.5098519752965396`"}]},
    {"0.49504950495049505`", 
     RowBox[{"-", "0.49504950495049505`"}], "0.5098519752965396`", 
     RowBox[{"-", "0.01970395059307911`"}], "0.5098519752965396`", 
     RowBox[{"-", "1.`"}], 
     RowBox[{"-", "0.49504950495049505`"}], "0.49504950495049505`", 
     RowBox[{"-", "0.5098519752965396`"}], "0.01970395059307911`", 
     RowBox[{"-", "0.5098519752965396`"}], "1.`"}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.8651381782127185`*^9, 3.86513818785927*^9}, 
   3.865159207506364*^9, {3.8838042773647275`*^9, 3.8838042965149837`*^9}, 
   3.8838076316837683`*^9, 3.8838078432595716`*^9, 3.8838108514153175`*^9, 
   3.8838120707957177`*^9, 3.8838127938475485`*^9, 3.8838130868103485`*^9, 
   3.8838134423512497`*^9, 3.88381354702893*^9, 3.883814103404191*^9, 
   3.8840882885950828`*^9, 3.8841511235076733`*^9, 3.8847803597684994`*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[78]//TableForm=",ExpressionUUID->"1301b338-e081-4936-ab49-\
7458ebfcf400"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", "j"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "12"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"i", "+", "1"}], ",", "12"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8651379320038605`*^9, 3.865137970172831*^9}, {
  3.865138205205361*^9, 3.8651382106727476`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[79]:=",ExpressionUUID->"593aa13f-8780-4416-8d3b-660c44b6dc47"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ED2", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"pairs", ",", 
     RowBox[{
      RowBox[{"0.49", "<", 
       RowBox[{"H2", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}], "<", "0.51"}], 
      "&"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8651378839378977`*^9, 3.865137918835971*^9}, {
  3.8651379749184065`*^9, 3.86513802552285*^9}, {3.8651382153915453`*^9, 
  3.865138215857484*^9}, {3.8651385536209025`*^9, 3.865138556867632*^9}, {
  3.865138643752513*^9, 3.8651386739731026`*^9}, {3.8838078665484953`*^9, 
  3.8838078850849805`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[80]:=",ExpressionUUID->"cafc1227-3831-47ab-8930-82a2244658fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
       RowBox[{"Sphere", "[", "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "\[Mu]", "]"}], "]"}], "/.", "deformed"}], "]"}]}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "12"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Mu]", ",", "14", ",", 
            RowBox[{"Opacity", "[", "1", "]"}], ",", "Red"}], "]"}], ",", 
          RowBox[{
           RowBox[{"1.1", 
            RowBox[{"T", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "/.", "deformed"}]}], 
         "]"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "12"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Blue", ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Line", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{"[", 
               RowBox[{"ED2", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "1"}], "]"}], "]"}], "]"}], "]"}], "/.", 
             "deformed"}], ",", 
            RowBox[{
             RowBox[{"T", "[", 
              RowBox[{"[", 
               RowBox[{"ED2", "[", 
                RowBox[{"[", 
                 RowBox[{"k", ",", "2"}], "]"}], "]"}], "]"}], "]"}], "/.", 
             "deformed"}]}], "}"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"Length", "[", "ED2", "]"}]}], "}"}]}], "]"}]}], "]"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8649852963854957`*^9, 3.8649853564644113`*^9}, {
  3.8651331213481736`*^9, 3.8651331569900155`*^9}, {3.8651332606547284`*^9, 
  3.865133281218771*^9}, {3.865138125857436*^9, 3.865138132521102*^9}, {
  3.865138225480692*^9, 3.865138485496375*^9}, {3.865157900889818*^9, 
  3.865158013236513*^9}, {3.8651580554701395`*^9, 3.865158056913045*^9}, {
  3.8651581828977175`*^9, 3.865158213185275*^9}, {3.883807663288992*^9, 
  3.883807761029998*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[81]:=",ExpressionUUID->"f4527ada-3ec2-4081-b40b-18e24a4cf356"],

Cell[BoxData[
 Graphics3DBox[
  {Opacity[0.2], SphereBox[{0, 0, 0}], 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{-2^Rational[-1, 2], -2^Rational[-1, 2], 
       0}, {-0.7071067811865475, -0.7071067811865475, 0}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {-0.7071067811865475, 
       0.7071067811865475, 0}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{Rational[50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
       5201^Rational[1, 2]}, {0.7001057239470768, 0, -0.7140391973110017}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, Rational[-50, 101] 2^Rational[1, 2], Rational[1, 101] 
       5201^Rational[1, 2]}, {0, -0.7001057239470768, 0.7140391973110017}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{Rational[-50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
       5201^Rational[1, 2]}, {-0.7001057239470768, 0, -0.7140391973110017}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, Rational[50, 101] 2^Rational[1, 2], Rational[1, 101] 
       5201^Rational[1, 2]}, {0, 0.7001057239470768, 0.7140391973110017}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
      0.7071067811865475, 0.7071067811865475, 0}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
      0.7071067811865475, -0.7071067811865475, 0}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{Rational[-50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
       5201^Rational[1, 2]}, {-0.7001057239470768, 0, 0.7140391973110017}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, Rational[50, 101] 2^Rational[1, 2], Rational[-1, 101] 
       5201^Rational[1, 2]}, {0, 0.7001057239470768, -0.7140391973110017}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{Rational[50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
       5201^Rational[1, 2]}, {0.7001057239470768, 0, 0.7140391973110017}]]}, 
   {PointSize[0.02], Opacity[1], 
    Point3DBox[
     NCache[{0, Rational[-50, 101] 2^Rational[1, 2], Rational[-1, 101] 
       5201^Rational[1, 2]}, {0, -0.7001057239470768, -0.7140391973110017}]]},
    Text3DBox[
    StyleBox["1",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7778174593052023, -0.7778174593052023, 0.}], 
   Text3DBox[
    StyleBox["2",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7778174593052023, 0.7778174593052023, 0.}], 
   Text3DBox[
    StyleBox["3",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7701162963417845, 0., -0.7854431170421019}], 
   Text3DBox[
    StyleBox["4",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., -0.7701162963417845, 0.7854431170421019}], 
   Text3DBox[
    StyleBox["5",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7701162963417845, 0., -0.7854431170421019}], 
   Text3DBox[
    StyleBox["6",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., 0.7701162963417845, 0.7854431170421019}], Text3DBox[
    StyleBox["7",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7778174593052023, 0.7778174593052023, 0.}], Text3DBox[
    StyleBox["8",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7778174593052023, -0.7778174593052023, 0.}], 
   Text3DBox[
    StyleBox["9",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {-0.7701162963417845, 0., 0.7854431170421019}], 
   Text3DBox[
    StyleBox["10",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., 0.7701162963417845, -0.7854431170421019}], 
   Text3DBox[
    StyleBox["11",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0.7701162963417845, 0., 0.7854431170421019}], Text3DBox[
    StyleBox["12",
     StripOnInput->False,
     LineColor->RGBColor[1, 0, 0],
     LineOpacity->1,
     FrontFaceColor->RGBColor[1, 0, 0],
     BackFaceColor->RGBColor[1, 0, 0],
     FrontFaceOpacity->1,
     BackFaceOpacity->1,
     GraphicsColor->RGBColor[1, 0, 0],
     Opacity->1,
     FontSize->14,
     FontColor->RGBColor[1, 0, 0],
     FontOpacity->1], {0., -0.7701162963417845, -0.7854431170421019}], 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
       0, Rational[-50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, -0.7071067811865475, 
        0}, {0, -0.7001057239470768, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
       Rational[-50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, -0.7071067811865475, 
        0}, {-0.7001057239470768, 0, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
       Rational[-50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, -0.7071067811865475, 
        0}, {-0.7001057239470768, 0, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
       0, Rational[-50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, -0.7071067811865475, 
        0}, {0, -0.7001057239470768, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
       Rational[-50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, 0.7071067811865475, 
        0}, {-0.7001057239470768, 0, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
       0, Rational[50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, 0.7071067811865475, 
        0}, {0, 0.7001057239470768, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
       Rational[-50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, 0.7071067811865475, 
        0}, {-0.7001057239470768, 0, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
       0, Rational[50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{-0.7071067811865475, 0.7071067811865475, 
        0}, {0, 0.7001057239470768, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{Rational[50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}, {2^Rational[-1, 2], 2^Rational[-1, 2], 0}}, {{
       0.7001057239470768, 0, -0.7140391973110017}, {
       0.7071067811865475, 0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{Rational[50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}, {2^Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0.7001057239470768, 0, -0.7140391973110017}, {
       0.7071067811865475, -0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{Rational[50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}, {
       0, Rational[50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{
       0.7001057239470768, 0, -0.7140391973110017}, {
       0, 0.7001057239470768, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{Rational[50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}, {
       0, Rational[-50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{
       0.7001057239470768, 0, -0.7140391973110017}, {
       0, -0.7001057239470768, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, Rational[-50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}, {2^Rational[-1, 2], -2^Rational[-1, 2], 0}}, {{
       0, -0.7001057239470768, 0.7140391973110017}, {
       0.7071067811865475, -0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, Rational[-50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}, {
       Rational[-50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{
       0, -0.7001057239470768, 0.7140391973110017}, {-0.7001057239470768, 0, 
        0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, Rational[-50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}, {
       Rational[50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{
       0, -0.7001057239470768, 0.7140391973110017}, {
       0.7001057239470768, 0, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{Rational[-50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}, {
       0, Rational[50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{-0.7001057239470768, 
        0, -0.7140391973110017}, {
       0, 0.7001057239470768, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{Rational[-50, 101] 2^Rational[1, 2], 0, Rational[-1, 101] 
        5201^Rational[1, 2]}, {
       0, Rational[-50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{-0.7001057239470768, 
        0, -0.7140391973110017}, {
       0, -0.7001057239470768, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, Rational[50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}, {2^Rational[-1, 2], 2^Rational[-1, 2], 0}}, {{
       0, 0.7001057239470768, 0.7140391973110017}, {
       0.7071067811865475, 0.7071067811865475, 0}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, Rational[50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}, {
       Rational[-50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{
       0, 0.7001057239470768, 0.7140391973110017}, {-0.7001057239470768, 0, 
        0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, Rational[50, 101] 2^Rational[1, 2], Rational[1, 101] 
        5201^Rational[1, 2]}, {
       Rational[50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{0, 0.7001057239470768, 0.7140391973110017}, {
       0.7001057239470768, 0, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
       0, Rational[50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{0.7071067811865475, 0.7071067811865475, 0}, {
       0, 0.7001057239470768, -0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
       Rational[50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{0.7071067811865475, 0.7071067811865475, 0}, {
       0.7001057239470768, 0, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
       Rational[50, 101] 2^Rational[1, 2], 0, Rational[1, 101] 
        5201^Rational[1, 2]}}, {{
       0.7071067811865475, -0.7071067811865475, 0}, {
       0.7001057239470768, 0, 0.7140391973110017}}]]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
       0, Rational[-50, 101] 2^Rational[1, 2], Rational[-1, 101] 
        5201^Rational[1, 2]}}, {{
       0.7071067811865475, -0.7071067811865475, 0}, {
       0, -0.7001057239470768, -0.7140391973110017}}]]}},
  Boxed->False]], "Output",
 CellChangeTimes->{
  3.864985358053512*^9, {3.8651332693044415`*^9, 3.865133282206715*^9}, {
   3.8651381286989546`*^9, 3.8651381333324685`*^9}, 3.8651383450884676`*^9, {
   3.8651383862637997`*^9, 3.8651384557830553`*^9}, 3.8651384861743116`*^9, 
   3.865138559183524*^9, {3.865138647186743*^9, 3.865138675746835*^9}, {
   3.865157986897745*^9, 3.865158013917322*^9}, 3.865158057988281*^9, {
   3.865158186674509*^9, 3.865158213781252*^9}, 3.865158324141046*^9, 
   3.8651583726916957`*^9, 3.865158413361709*^9, {3.8651584671054125`*^9, 
   3.8651584831686945`*^9}, 3.8651585303361225`*^9, 3.865158611414556*^9, {
   3.8651588239862843`*^9, 3.8651588405063405`*^9}, 3.8651588737633457`*^9, 
   3.8651589210065355`*^9, 3.8838077086588535`*^9, 3.8838077627530766`*^9, 
   3.883807887456129*^9, 3.8838127976340485`*^9, 3.8838130265483556`*^9, 
   3.883813091773898*^9, 3.8838134425593176`*^9, 3.883813547237373*^9, 
   3.8838141035849895`*^9, 3.8840882888881283`*^9, 3.8841511237416067`*^9, 
   3.88478035995249*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[81]=",ExpressionUUID->"5940acd4-e97e-483e-9773-27a3f18f4da0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Another example is given by Jp=1 and Jc=-1/10:", "Subsection",
 CellChangeTimes->{{3.871552700684189*^9, 3.8715527024202533`*^9}, {
  3.8715527688136287`*^9, 3.8715528556723757`*^9}, {3.871552890267084*^9, 
  3.8715528934478197`*^9}, {3.871552949754043*^9, 3.871552964704459*^9}, {
  3.87155306718701*^9, 3.871553082119734*^9}, {3.8838110760392685`*^9, 
  3.883811107629717*^9}, {3.883812809705537*^9, 3.88381281092514*^9}, {
  3.8838178844059157`*^9, 
  3.883817886279842*^9}},ExpressionUUID->"b55e8e3c-b393-49be-99f7-\
ed03f30bf4fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"val", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Jp", "\[Rule]", "1"}], ",", 
    RowBox[{"Jc", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "10"]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8715529239197407`*^9, 3.8715529245212417`*^9}, {
  3.8838111195492764`*^9, 3.8838111201383743`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[82]:=",ExpressionUUID->"51c4fa1d-267e-4954-ab39-1aaa138a81b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Jp", "\[Rule]", "1"}], ",", 
   RowBox[{"Jc", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["1", "10"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.871552925128117*^9, 3.883811121267701*^9, 
  3.8838134426100006`*^9, 3.883813547289278*^9, 3.883814103634265*^9, 
  3.884088288987991*^9, 3.8841511237875056`*^9, 3.88478035998473*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[82]=",ExpressionUUID->"a0344324-8750-46be-b6a5-7d2a1c953049"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "/.", "val"}], "//", "TableForm", " "}]], "Input",
 CellChangeTimes->{{3.8715529189767714`*^9, 3.871552920544832*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[83]:=",ExpressionUUID->"0edebf14-b441-4ce6-b51f-df97df8d060e"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], "0"},
    {
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], 
     FractionBox["1", 
      SqrtBox["2"]], "0"},
    {
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox["2"]}], "11"], "0", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox["71"], "11"]}]},
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["2"]}], "11"]}], 
     FractionBox[
      SqrtBox["71"], "11"]},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["2"]}], "11"]}], "0", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox["71"], "11"]}]},
    {"0", 
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox["2"]}], "11"], 
     FractionBox[
      SqrtBox["71"], "11"]},
    {
     FractionBox["1", 
      SqrtBox["2"]], 
     FractionBox["1", 
      SqrtBox["2"]], "0"},
    {
     FractionBox["1", 
      SqrtBox["2"]], 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}], "0"},
    {
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["2"]}], "11"]}], "0", 
     FractionBox[
      SqrtBox["71"], "11"]},
    {"0", 
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox["2"]}], "11"], 
     RowBox[{"-", 
      FractionBox[
       SqrtBox["71"], "11"]}]},
    {
     FractionBox[
      RowBox[{"5", " ", 
       SqrtBox["2"]}], "11"], "0", 
     FractionBox[
      SqrtBox["71"], "11"]},
    {"0", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["2"]}], "11"]}], 
     RowBox[{"-", 
      FractionBox[
       SqrtBox["71"], "11"]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.8715529214974785`*^9, 3.883811123534115*^9, 
  3.883812826757925*^9, 3.8838134426461997`*^9, 3.8838135473375115`*^9, 
  3.883814103682844*^9, 3.8840882890384645`*^9, 3.8841511238353696`*^9, 
  3.88478036000051*^9},
 FontFamily->"Consolas",
 CellLabel->
  "Out[83]//TableForm=",ExpressionUUID->"6dfae90b-eaca-477b-9488-\
5bba16f6e5c6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["In this case the deformed cuboctahedron assumes the form :", \
"Subsection",
 CellChangeTimes->{{3.871552700684189*^9, 3.8715527024202533`*^9}, {
   3.8715527688136287`*^9, 3.8715528556723757`*^9}, {3.871552890267084*^9, 
   3.8715528934478197`*^9}, {3.8715529901081095`*^9, 3.871553021227493*^9}, 
   3.8838112503135605`*^9},ExpressionUUID->"06df1a3d-0fb5-4beb-8a39-\
70b95cc0516c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Graphics3D", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Opacity", "[", "0.2", "]"}], ",", 
       RowBox[{"Sphere", "[", "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PointSize", "[", "0.02", "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}], ",", 
         RowBox[{"Point", "[", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "\[Mu]", "]"}], "]"}], "/.", "val"}], "]"}]}], "}"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "12"}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Text", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Mu]", ",", "14", ",", 
            RowBox[{"Opacity", "[", "1", "]"}], ",", "Red"}], "]"}], ",", 
          RowBox[{
           RowBox[{"1.1", 
            RowBox[{"T", "[", 
             RowBox[{"[", "\[Mu]", "]"}], "]"}]}], "/.", "val"}]}], "]"}], 
        "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Mu]", ",", "12"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Opacity", "[", "1", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "12", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "5", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "10", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "3", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "12", "]"}], "]"}], "/.", "val"}]}], "}"}], "]"}], 
       ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "9", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "6", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "11", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "/.", "val"}]}], "}"}], "]"}], 
       ",", "Red", ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "7", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "8", "]"}], "]"}], "/.", "val"}], ",", 
          RowBox[{
           RowBox[{"T", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "/.", "val"}]}], "}"}], "]"}]}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"Boxed", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8649852963854957`*^9, 3.8649853564644113`*^9}, {
  3.8651331213481736`*^9, 3.8651331569900155`*^9}, {3.8651332606547284`*^9, 
  3.865133281218771*^9}, {3.865138125857436*^9, 3.865138132521102*^9}, {
  3.865138225480692*^9, 3.865138485496375*^9}, {3.865157900889818*^9, 
  3.865158013236513*^9}, {3.8651580554701395`*^9, 3.865158056913045*^9}, {
  3.8651581828977175`*^9, 3.865158213185275*^9}, {3.883807663288992*^9, 
  3.883807761029998*^9}, {3.8838113406866903`*^9, 3.8838113604952507`*^9}, {
  3.8838116160599585`*^9, 3.883811752076009*^9}, {3.8838118410853715`*^9, 
  3.8838118696129036`*^9}},
 FontFamily->"Consolas",
 CellLabel->"In[84]:=",ExpressionUUID->"758c24f8-8d84-45f5-ab43-d215959f9393"],

Cell[BoxData[
 Graphics3DBox[{
   {Opacity[0.2], SphereBox[{0, 0, 0}], 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{-2^Rational[-1, 2], -2^Rational[-1, 2], 
        0}, {-0.7071067811865475, -0.7071067811865475, 0}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {-0.7071067811865475,
         0.7071067811865475, 0}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{Rational[5, 11] 2^Rational[1, 2], 0, Rational[-1, 11] 
        71^Rational[1, 2]}, {0.6428243465332251, 0, -0.7660136157433054}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{0, Rational[-5, 11] 2^Rational[1, 2], Rational[1, 11] 
        71^Rational[1, 2]}, {0, -0.6428243465332251, 0.7660136157433054}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{Rational[-5, 11] 2^Rational[1, 2], 0, Rational[-1, 11] 
        71^Rational[1, 2]}, {-0.6428243465332251, 0, -0.7660136157433054}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{0, Rational[5, 11] 2^Rational[1, 2], Rational[1, 11] 
        71^Rational[1, 2]}, {0, 0.6428243465332251, 0.7660136157433054}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
       0.7071067811865475, 0.7071067811865475, 0}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{2^Rational[-1, 2], -2^Rational[-1, 2], 0}, {
       0.7071067811865475, -0.7071067811865475, 0}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{Rational[-5, 11] 2^Rational[1, 2], 0, Rational[1, 11] 
        71^Rational[1, 2]}, {-0.6428243465332251, 0, 0.7660136157433054}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{0, Rational[5, 11] 2^Rational[1, 2], Rational[-1, 11] 
        71^Rational[1, 2]}, {0, 0.6428243465332251, -0.7660136157433054}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{Rational[5, 11] 2^Rational[1, 2], 0, Rational[1, 11] 
        71^Rational[1, 2]}, {0.6428243465332251, 0, 0.7660136157433054}]]}, 
    {PointSize[0.02], Opacity[1], 
     Point3DBox[
      NCache[{0, Rational[-5, 11] 2^Rational[1, 2], Rational[-1, 11] 
        71^Rational[1, 2]}, {0, -0.6428243465332251, -0.7660136157433054}]]}, 
    Text3DBox[
     StyleBox["1",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {-0.7778174593052023, -0.7778174593052023, 0.}], 
    Text3DBox[
     StyleBox["2",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {-0.7778174593052023, 0.7778174593052023, 0.}], 
    Text3DBox[
     StyleBox["3",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0.7071067811865476, 0., -0.8426149773176359}], 
    Text3DBox[
     StyleBox["4",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0., -0.7071067811865476, 0.8426149773176359}], 
    Text3DBox[
     StyleBox["5",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {-0.7071067811865476, 0., -0.8426149773176359}], 
    Text3DBox[
     StyleBox["6",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0., 0.7071067811865476, 0.8426149773176359}], 
    Text3DBox[
     StyleBox["7",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0.7778174593052023, 0.7778174593052023, 0.}], 
    Text3DBox[
     StyleBox["8",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0.7778174593052023, -0.7778174593052023, 0.}], 
    Text3DBox[
     StyleBox["9",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {-0.7071067811865476, 0., 0.8426149773176359}], 
    Text3DBox[
     StyleBox["10",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0., 0.7071067811865476, -0.8426149773176359}], 
    Text3DBox[
     StyleBox["11",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0.7071067811865476, 0., 0.8426149773176359}], 
    Text3DBox[
     StyleBox["12",
      StripOnInput->False,
      LineColor->RGBColor[1, 0, 0],
      LineOpacity->1,
      FrontFaceColor->RGBColor[1, 0, 0],
      BackFaceColor->RGBColor[1, 0, 0],
      FrontFaceOpacity->1,
      BackFaceOpacity->1,
      GraphicsColor->RGBColor[1, 0, 0],
      Opacity->1,
      FontSize->14,
      FontColor->RGBColor[1, 0, 0],
      FontOpacity->1], {0., -0.7071067811865476, -0.8426149773176359}]}, 
   {RGBColor[0, 0, 1], Opacity[1], 
    Line3DBox[
     NCache[{{0, Rational[-5, 11] 2^Rational[1, 2], Rational[-1, 11] 
        71^Rational[1, 2]}, {
       Rational[-5, 11] 2^Rational[1, 2], 0, Rational[-1, 11] 
        71^Rational[1, 2]}, {
       0, Rational[5, 11] 2^Rational[1, 2], Rational[-1, 11] 
        71^Rational[1, 2]}, {
       Rational[5, 11] 2^Rational[1, 2], 0, Rational[-1, 11] 
        71^Rational[1, 2]}, {
       0, Rational[-5, 11] 2^Rational[1, 2], Rational[-1, 11] 
        71^Rational[1, 2]}}, {{
       0, -0.6428243465332251, -0.7660136157433054}, {-0.6428243465332251, 
        0, -0.7660136157433054}, {
       0, 0.6428243465332251, -0.7660136157433054}, {
       0.6428243465332251, 0, -0.7660136157433054}, {
       0, -0.6428243465332251, -0.7660136157433054}}]], 
    Line3DBox[
     NCache[{{0, Rational[-5, 11] 2^Rational[1, 2], Rational[1, 11] 
        71^Rational[1, 2]}, {
       Rational[-5, 11] 2^Rational[1, 2], 0, Rational[1, 11] 
        71^Rational[1, 2]}, {
       0, Rational[5, 11] 2^Rational[1, 2], Rational[1, 11] 
        71^Rational[1, 2]}, {
       Rational[5, 11] 2^Rational[1, 2], 0, Rational[1, 11] 
        71^Rational[1, 2]}, {
       0, Rational[-5, 11] 2^Rational[1, 2], Rational[1, 11] 
        71^Rational[1, 2]}}, {{
       0, -0.6428243465332251, 0.7660136157433054}, {-0.6428243465332251, 0, 
        0.7660136157433054}, {0, 0.6428243465332251, 0.7660136157433054}, {
       0.6428243465332251, 0, 0.7660136157433054}, {
       0, -0.6428243465332251, 0.7660136157433054}}]], 
    {RGBColor[1, 0, 0], 
     Line3DBox[
      NCache[{{-2^Rational[-1, 2], -2^Rational[-1, 2], 
         0}, {-2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
        2^Rational[-1, 2], 2^Rational[-1, 2], 0}, {
        2^Rational[-1, 2], -2^Rational[-1, 2], 
         0}, {-2^Rational[-1, 2], -2^Rational[-1, 2], 
         0}}, {{-0.7071067811865475, -0.7071067811865475, 
         0}, {-0.7071067811865475, 0.7071067811865475, 0}, {
        0.7071067811865475, 0.7071067811865475, 0}, {
        0.7071067811865475, -0.7071067811865475, 
         0}, {-0.7071067811865475, -0.7071067811865475, 0}}]]}}},
  Boxed->False]], "Output",
 CellChangeTimes->{
  3.8715344007780595`*^9, 3.871534446905838*^9, {3.8715345387665215`*^9, 
   3.8715345615368714`*^9}, 3.8715357316204295`*^9, {3.8715370421482553`*^9, 
   3.8715370558193207`*^9}, 3.8715371637902875`*^9, 3.871551460535615*^9, 
   3.871551540124307*^9, 3.871551574844977*^9, 3.8715516817537374`*^9, 
   3.8715531743212166`*^9, 3.883811362170704*^9, 3.883811404373982*^9, 
   3.883811704340126*^9, 3.8838117527762413`*^9, 3.88381187042597*^9, 
   3.883812831121934*^9, 3.883813442710156*^9, 3.8838135474044776`*^9, 
   3.8838141037344475`*^9, 3.884088289138073*^9, 3.884151123952779*^9, 
   3.8847803601018295`*^9},
 FontFamily->"Consolas",
 CellLabel->"Out[84]=",ExpressionUUID->"98487baa-ec5f-4881-9e03-1293e122eb9d"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 StyleBox["The outer (",
  FontFamily->"Source Sans Pro ExtraLight"],
 StyleBox["blue",
  FontFamily->"Source Sans Pro ExtraLight",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox[") squares have (opposite) z-values that deviate from the values of \
the cuboctahedron. The middle (",
  FontFamily->"Source Sans Pro ExtraLight"],
 StyleBox["red",
  FontFamily->"Source Sans Pro ExtraLight",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[") square is still lying in the z=0 plane and is not deformed.",
  FontFamily->"Source Sans Pro ExtraLight"],
 " ",
 Cell[BoxData[
  RowBox[{
  "The", "  ", "symmetry", "  ", "group", " ", "of", "  ", "the", "  ", 
   "deformed", "  ", "cuboc", "  ", "phase", " ", "is", "  ", 
   RowBox[{
    StyleBox[
     SubsuperscriptBox["D", "4", "\[Sigma]"],
     FontWeight->"Bold"], "."}]}]],
  CellChangeTimes->{{3.871552700684189*^9, 3.8715527024202533`*^9}, {
   3.8715527688136287`*^9, 3.8715528556723757`*^9}, {3.871552890267084*^9, 
   3.8715528934478197`*^9}, {3.8715529901081095`*^9, 3.871553021227493*^9}, {
   3.8715531419610357`*^9, 3.871553142844631*^9}, {3.8715531864299583`*^9, 
   3.871553359655287*^9}, {3.8715535672962856`*^9, 3.871553595687346*^9}, {
   3.871553727135038*^9, 3.8715538295705013`*^9}, {3.871553938923191*^9, 
   3.871553973638363*^9}, {3.871554145410779*^9, 3.871554215716504*^9}, {
   3.871554252156517*^9, 3.8715542769333763`*^9}, {3.8715543316896152`*^9, 
   3.8715543965705013`*^9}, {3.8715544535030813`*^9, 3.871554464525844*^9}, {
   3.883811495230935*^9, 3.8838115027303267`*^9}, {3.8838115331962404`*^9, 
   3.8838115510482435`*^9}, {3.8838132717627635`*^9, 
   3.8838132825990086`*^9}, {3.883814578168347*^9, 3.883814748383667*^9}, {
   3.8838147804296656`*^9, 3.883814794220086*^9}},
  FontFamily->"Source Sans Pro",ExpressionUUID->
  "7f2a5739-53b2-421c-bc04-5cd1346ffc74"],
 " ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Recall", " ", "that", " ", 
    SubscriptBox["D", "4"], " ", "is", " ", "the", " ", "symmetry", " ", 
    "group", " ", "of", " ", "a", " ", "square"}], ",", " ", 
   RowBox[{"of", " ", "order", " ", "8"}], ",", " ", "and", " "}]],
  CellChangeTimes->{{3.871552700684189*^9, 3.8715527024202533`*^9}, {
   3.8715527688136287`*^9, 3.8715528556723757`*^9}, {3.871552890267084*^9, 
   3.8715528934478197`*^9}, {3.8715529901081095`*^9, 3.871553021227493*^9}, {
   3.8715531419610357`*^9, 3.871553142844631*^9}, {3.8715531864299583`*^9, 
   3.871553359655287*^9}, {3.8715535672962856`*^9, 3.871553595687346*^9}, {
   3.871553727135038*^9, 3.8715538295705013`*^9}, {3.871553938923191*^9, 
   3.871553973638363*^9}, {3.871554145410779*^9, 3.871554215716504*^9}, {
   3.871554252156517*^9, 3.8715542769333763`*^9}, {3.8715543316896152`*^9, 
   3.8715543965705013`*^9}, {3.8715544535030813`*^9, 3.871554464525844*^9}, {
   3.883811495230935*^9, 3.8838115027303267`*^9}, {3.8838115331962404`*^9, 
   3.8838115510482435`*^9}, {3.8838132717627635`*^9, 
   3.8838132825990086`*^9}, {3.883814578168347*^9, 3.883814748383667*^9}, {
   3.8838147804296656`*^9, 3.883814794220086*^9}},
  FontFamily->"Source Sans Pro",ExpressionUUID->
  "14f87e75-e840-47e3-8e9a-5e2cd54f3fcb"],
 "\n",
 Cell[BoxData[
  RowBox[{"\[Sigma]", "=", 
   RowBox[{
    TagBox[
     RowBox[{"(", "\[NoBreak]", GridBox[{
        {
         RowBox[{"-", "1"}], "0", "0"},
        {"0", 
         RowBox[{"-", "1"}], "0"},
        {"0", "0", 
         RowBox[{"-", "1"}]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]], "  ", "is", " ", "the", "  ", "reflection", 
    " ", "at", " ", "the", " ", 
    RowBox[{"origin", "."}]}]}]],
  CellChangeTimes->{{3.871552700684189*^9, 3.8715527024202533`*^9}, {
   3.8715527688136287`*^9, 3.8715528556723757`*^9}, {3.871552890267084*^9, 
   3.8715528934478197`*^9}, {3.8715529901081095`*^9, 3.871553021227493*^9}, {
   3.8715531419610357`*^9, 3.871553142844631*^9}, {3.8715531864299583`*^9, 
   3.871553359655287*^9}, {3.8715535672962856`*^9, 3.871553595687346*^9}, {
   3.871553727135038*^9, 3.8715538295705013`*^9}, {3.871553938923191*^9, 
   3.871553973638363*^9}, {3.871554145410779*^9, 3.871554215716504*^9}, {
   3.871554252156517*^9, 3.8715542769333763`*^9}, {3.8715543316896152`*^9, 
   3.8715543965705013`*^9}, {3.8715544535030813`*^9, 3.871554464525844*^9}, {
   3.883811495230935*^9, 3.8838115027303267`*^9}, {3.8838115331962404`*^9, 
   3.8838115510482435`*^9}, {3.8838132717627635`*^9, 
   3.8838132825990086`*^9}, {3.883814578168347*^9, 3.883814748383667*^9}, {
   3.8838147804296656`*^9, 3.883814794220086*^9}},
  FontFamily->"Source Sans Pro",ExpressionUUID->
  "2ea527c9-bb0b-418c-8718-8d8d72008236"],
 " \n",
 StyleBox["The magnetic unit cell is the same as for the cuboc phase, namely \
of size 6\[Times]2\[Times]2.",
  FontFamily->"Source Sans Pro"],
 "\n"
}], "Subsection",
 CellChangeTimes->{{3.883814800023771*^9, 3.8838149647579927`*^9}, {
   3.883815006490958*^9, 3.883815015117408*^9}, {3.8838179327103024`*^9, 
   3.8838179575101967`*^9}, 3.884061104559273*^9, {3.884087302859047*^9, 
   3.8840873097451515`*^9}, {3.884402582779214*^9, 3.8844025827936697`*^9}},
 FontFamily->
  "Consolas",ExpressionUUID->"6848a22e-aad8-46d7-9c33-4046505094c6"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{847, 648},
WindowMargins->{{-4.5, Automatic}, {Automatic, 15}},
DockedCells->{},
TaggingRules->Association["TryRealOnly" -> False],
SpellingDictionaries->{"CorrectWords"->{
 "Neel", "and", "collinear", "reansformed", "disregarded", "moe", 
  "superposizions", "ofthis", "We", "must", "of", "This", "ediagonal", 
  "einterior", "degeneration", "blue", "dark", "with", "thus", "spiral", 
  "call", "different", "reflection", "do", "choose", "There", "as", "say", 
  "iverting", "cubotahedron", "eground", "extends", "holds", "states", "can", 
  "finte", "the", "gives", "Case", "iefert", "where", "dressed"}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (June 19, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8d0b900b-4325-44eb-b15c-d3241b6ff9a2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1007, 26, 222, "Title",ExpressionUUID->"88ff88b0-b44e-43f9-95ba-3b8d42ff3b20"],
Cell[1590, 50, 904, 16, 189, "Subsection",ExpressionUUID->"afbd621f-77c9-4cd9-b3de-3960f5c9299a"],
Cell[CellGroupData[{
Cell[2519, 70, 188, 6, 91, "Section",ExpressionUUID->"e273dc24-2540-412e-8fb9-90e4edc776ff"],
Cell[CellGroupData[{
Cell[2732, 80, 3530, 81, 324, "Subsection",ExpressionUUID->"2b67f4b5-c7c9-40e7-926a-f5d73ab08943"],
Cell[6265, 163, 11043, 255, 652, "Output",ExpressionUUID->"e49bc785-ec34-4f79-8b3a-286227356f7a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17345, 423, 1138, 23, 135, "Subsection",ExpressionUUID->"a88df516-d8cd-4ce8-bacf-ea5b3e66de12"],
Cell[CellGroupData[{
Cell[18508, 450, 4011, 103, 124, "Input",ExpressionUUID->"0e683fcd-18da-40d3-9c57-6d34b6d775e4"],
Cell[22522, 555, 3068, 88, 143, "Output",ExpressionUUID->"43a1f80b-81f0-424c-9cdc-d863851828b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[25639, 649, 494, 9, 108, "Subsection",ExpressionUUID->"9c07ef58-5fcf-4bea-a66d-d5bab90ccc36"],
Cell[26136, 660, 463, 12, 28, "Input",ExpressionUUID->"ae1966c3-9785-432c-b61d-0a3e2975807f"],
Cell[CellGroupData[{
Cell[26624, 676, 1600, 26, 28, "Input",ExpressionUUID->"85b5229f-785e-4128-93c6-38fe85a58940"],
Cell[28227, 704, 3608, 88, 143, "Output",ExpressionUUID->"10f54c00-c1dd-4db1-a3c3-b4c97ed77ee8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31884, 798, 554, 10, 81, "Subsection",ExpressionUUID->"5a532c32-d7ba-42e1-ae29-030b4671fc2b"],
Cell[CellGroupData[{
Cell[32463, 812, 572, 14, 28, "Input",ExpressionUUID->"806aa18b-823d-468c-845c-ca0fab06d618"],
Cell[33038, 828, 601, 14, 32, "Output",ExpressionUUID->"24279651-d0e1-4bc9-83f2-9fdf2fc52d1f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33688, 848, 1179, 23, 135, "Subsection",ExpressionUUID->"d05775b3-8f98-48cd-9e9b-9cd392d75bb3"],
Cell[CellGroupData[{
Cell[34892, 875, 1259, 33, 67, "Input",ExpressionUUID->"6b31aefd-38dd-40f6-8dd5-7995720c898a"],
Cell[36154, 910, 1046, 19, 61, "Message",ExpressionUUID->"c72afd94-de71-47ba-93c4-681a2a34b0b4"],
Cell[37203, 931, 750, 15, 32, "Output",ExpressionUUID->"41f9d513-fbbe-4732-9b73-be570cbb0959"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37990, 951, 2243, 60, 67, "Input",ExpressionUUID->"ee417f4b-c43a-4244-9786-882dadc1a518"],
Cell[40236, 1013, 14194, 255, 244, "Output",ExpressionUUID->"da31c5de-85ba-43d3-bb1c-f6cd7815e646"]
}, Open  ]],
Cell[54445, 1271, 152, 3, 28, "Input",ExpressionUUID->"895edf9c-d5db-4f15-a844-c6805708220c"],
Cell[CellGroupData[{
Cell[54622, 1278, 1123, 29, 28, "Input",ExpressionUUID->"5ea5fa9d-4747-47c7-b477-fe84ea41568e"],
Cell[55748, 1309, 765, 18, 32, "Output",ExpressionUUID->"d927cb15-96fc-495a-94f6-53d6eeb05784"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56550, 1332, 172, 3, 28, "Input",ExpressionUUID->"82f64cef-9e2b-4dec-b0c9-b26a24179754"],
Cell[56725, 1337, 582, 14, 32, "Output",ExpressionUUID->"8be61a2b-11fb-4b5d-91b2-ee57ea430686"]
}, Open  ]]
}, Open  ]],
Cell[57334, 1355, 704, 12, 54, "Subsection",ExpressionUUID->"e81cf25b-f57e-4e83-a008-522a3f52635c"],
Cell[CellGroupData[{
Cell[58063, 1371, 919, 15, 92, "Subsection",ExpressionUUID->"735f8885-7f11-4f88-a00e-414af6346a01"],
Cell[CellGroupData[{
Cell[59007, 1390, 977, 24, 28, "Input",ExpressionUUID->"bc7bb819-e98b-474c-a005-fc192794810a"],
Cell[59987, 1416, 1307, 29, 35, "Output",ExpressionUUID->"de289478-5a1b-4604-b422-127f75e50013"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61331, 1450, 382, 8, 28, "Input",ExpressionUUID->"dd01372d-bd61-408f-9fd5-d859f63f0613"],
Cell[61716, 1460, 847, 18, 32, "Output",ExpressionUUID->"062120e0-db26-4572-bf34-cdd081cd0e05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62600, 1483, 777, 18, 28, "Input",ExpressionUUID->"52438965-9096-4df5-bc96-4da3a7dca05e"],
Cell[63380, 1503, 919, 20, 48, "Output",ExpressionUUID->"e8fc33fd-d7c2-496d-ac6b-af7fc0b5b34b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64336, 1528, 405, 7, 28, "Input",ExpressionUUID->"42fbe450-19ee-4a71-bf91-df1e3b7f3492"],
Cell[64744, 1537, 680, 12, 32, "Output",ExpressionUUID->"7731e100-60d8-46e8-bf98-a13976b03210"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[65473, 1555, 588, 8, 54, "Subsection",ExpressionUUID->"069cd8b1-c460-484e-afde-011ef7ae0c45"],
Cell[CellGroupData[{
Cell[66086, 1567, 950, 23, 28, "Input",ExpressionUUID->"8b491a9b-b38b-4bae-a799-e39ddbb3eda4"],
Cell[67039, 1592, 1654, 38, 56, "Output",ExpressionUUID->"701674bb-271b-4175-b4c1-7958c8af73be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68730, 1635, 299, 6, 28, "Input",ExpressionUUID->"466883e3-7bc8-4e4a-bfe9-5db9b5327bb4"],
Cell[69032, 1643, 390, 6, 32, "Output",ExpressionUUID->"07589fbe-9b49-4f1d-b6b4-65e54accf067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69459, 1654, 694, 15, 28, "Input",ExpressionUUID->"290fc5cc-3c68-4ea2-9e68-4a6ed8d393e4"],
Cell[70156, 1671, 746, 13, 32, "Output",ExpressionUUID->"ef17996b-ee1b-47c8-afdb-863bb5fea21e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70939, 1689, 459, 8, 28, "Input",ExpressionUUID->"e74605d3-6817-4f83-87e1-5bdd08b52065"],
Cell[71401, 1699, 729, 12, 32, "Output",ExpressionUUID->"75e90190-cae5-42ea-8b4d-2e7b03a38643"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72179, 1717, 1874, 43, 114, "Subsection",ExpressionUUID->"b75b3b76-452f-44a0-bc30-4f624efb8dcc"],
Cell[CellGroupData[{
Cell[74078, 1764, 560, 13, 28, "Input",ExpressionUUID->"d97ce1a3-3a27-4078-a7ae-f56e7e9fdc23"],
Cell[74641, 1779, 632, 13, 32, "Output",ExpressionUUID->"5beee401-a641-4833-8961-b0ef8f9526b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75310, 1797, 524, 11, 28, "Input",ExpressionUUID->"3b03c588-1ffc-4178-a489-6413f311e782"],
Cell[75837, 1810, 777, 16, 48, "Output",ExpressionUUID->"5e86d0ed-a1d3-4e9c-acbd-056e1f68eeaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76651, 1831, 280, 5, 28, "Input",ExpressionUUID->"306ef6cd-d152-40a2-9090-e4e2dda598a6"],
Cell[76934, 1838, 561, 10, 48, "Output",ExpressionUUID->"9d2eb762-24cf-4965-a956-fd6680332ac5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77532, 1853, 345, 7, 28, "Input",ExpressionUUID->"14341d6b-d6b3-4ed4-b910-e3a1c5a93650"],
Cell[77880, 1862, 679, 14, 48, "Output",ExpressionUUID->"6790c69f-59a3-4392-9d9a-8609d28a99be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78596, 1881, 229, 4, 28, "Input",ExpressionUUID->"97514442-ea9a-421e-9e4c-1218576a2ae5"],
Cell[78828, 1887, 485, 10, 48, "Output",ExpressionUUID->"c23300ab-9a60-47ec-928f-f9685c843ad7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[79350, 1902, 443, 11, 28, "Input",ExpressionUUID->"3ceff843-ff58-4894-b0da-112e56adca5a"],
Cell[79796, 1915, 418, 10, 48, "Output",ExpressionUUID->"5a905251-8af3-42fe-ae54-06de8f459db0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80263, 1931, 1057, 16, 108, "Subsection",ExpressionUUID->"69bb148c-1af5-4dab-bf10-89bc0cd4b5bc"],
Cell[CellGroupData[{
Cell[81345, 1951, 958, 23, 28, "Input",ExpressionUUID->"04451320-1f0d-46aa-a854-bbd2beb9614e"],
Cell[82306, 1976, 2512, 72, 114, "Output",ExpressionUUID->"0d6dd3f1-c3fb-4b59-8cc1-6f60ad5b28db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[84855, 2053, 490, 10, 28, "Input",ExpressionUUID->"1598d566-3799-46cd-b5c0-b20a5e879ed6"],
Cell[85348, 2065, 725, 14, 32, "Output",ExpressionUUID->"00bb6a2e-b72f-459d-b89e-b2f24c98cb41"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86110, 2084, 504, 10, 28, "Input",ExpressionUUID->"484e96e0-cef9-4030-a514-b800b4d2aeb9"],
Cell[86617, 2096, 571, 11, 32, "Output",ExpressionUUID->"15f6477f-95b1-4345-9bde-ac14804bb4e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87225, 2112, 404, 9, 28, "Input",ExpressionUUID->"5413099d-21e8-4fce-8fab-49e333a01e79"],
Cell[87632, 2123, 501, 9, 32, "Output",ExpressionUUID->"8f118566-11f8-4645-ba14-d9f747bb8184"]
}, Open  ]],
Cell[88148, 2135, 728, 20, 28, "Input",ExpressionUUID->"e7593c69-0eeb-4ec9-bb5d-0027957a6b01"],
Cell[CellGroupData[{
Cell[88901, 2159, 337, 8, 28, "Input",ExpressionUUID->"0f8eb4f7-599c-4985-8dd1-130932384017"],
Cell[89241, 2169, 620, 12, 32, "Output",ExpressionUUID->"d6317435-b940-45a8-9db1-2c6265cf16d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89898, 2186, 430, 9, 28, "Input",ExpressionUUID->"d9e74635-3c42-46a3-be43-1cc0b91e51d1"],
Cell[90331, 2197, 513, 10, 32, "Output",ExpressionUUID->"5eca47b7-58d4-41e8-9eb3-69e0dbdccb2a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90893, 2213, 1384, 24, 137, "Subsection",ExpressionUUID->"19f6b19f-15a2-4709-b247-aaad73f9c992"],
Cell[CellGroupData[{
Cell[92302, 2241, 659, 16, 52, "Input",ExpressionUUID->"b198e184-7f3a-489e-8037-af45c471803d"],
Cell[92964, 2259, 1607, 57, 189, "Output",ExpressionUUID->"eb98baaf-a58f-4d4d-9f25-f90c3e82c930"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94608, 2321, 235, 4, 28, "Input",ExpressionUUID->"7f56e5b1-a803-4251-a812-5026c2abedbc"],
Cell[94846, 2327, 465, 7, 32, "Output",ExpressionUUID->"4fe7ad21-a1f1-47f9-8354-a36e89414c74"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95360, 2340, 1432, 21, 135, "Subsection",ExpressionUUID->"c46a5b2f-c26d-4f7f-beb8-154dbf157ade"],
Cell[CellGroupData[{
Cell[96817, 2365, 433, 10, 28, "Input",ExpressionUUID->"fe996cdd-8a0f-4aa7-bff3-a2d7261a82a2"],
Cell[97253, 2377, 2225, 91, 352, "Output",ExpressionUUID->"beb535f7-91e5-471c-8e2d-ec38f69fc3b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99515, 2473, 260, 5, 28, "Input",ExpressionUUID->"21f6bc11-3d9c-40cd-95ff-294acbfa4b34"],
Cell[99778, 2480, 416, 6, 32, "Output",ExpressionUUID->"a4ed6961-b9b5-4b04-84ec-22987b2ae30d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100231, 2491, 653, 18, 28, "Input",ExpressionUUID->"ed31b113-fdd6-487a-8db9-9aaf61988886"],
Cell[100887, 2511, 5312, 190, 328, "Output",ExpressionUUID->"da915553-5075-438e-846e-32c7f8eefeaf"]
}, Open  ]],
Cell[106214, 2704, 644, 18, 28, "Input",ExpressionUUID->"5f004ae5-7789-4d61-b197-7bee6f64f1c1"],
Cell[106861, 2724, 800, 20, 28, "Input",ExpressionUUID->"43816adc-3457-4935-a59d-53b25a3848e5"],
Cell[CellGroupData[{
Cell[107686, 2748, 2512, 64, 105, "Input",ExpressionUUID->"446c0888-5063-4cb0-be47-81317f4596e2"],
Cell[110201, 2814, 14828, 378, 380, "Output",ExpressionUUID->"6ee18b2f-4f36-487b-9f94-69623ffbbac8"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[125090, 3199, 250, 7, 105, "Section",ExpressionUUID->"bec5a019-e25d-4f0d-baaf-b047e00e373c"],
Cell[125343, 3208, 638, 11, 81, "Subsection",ExpressionUUID->"da111f0b-05d6-41ad-8d1f-55291baeb428"],
Cell[CellGroupData[{
Cell[126006, 3223, 552, 10, 92, "Subsection",ExpressionUUID->"bf98b2af-b279-4b77-ad74-8107d2ac7764"],
Cell[126561, 3235, 566, 15, 28, "Input",ExpressionUUID->"cccbef5e-736a-42a8-8877-841ada7c8e05"],
Cell[CellGroupData[{
Cell[127152, 3254, 1650, 26, 28, "Input",ExpressionUUID->"ab5a4864-5615-4e68-826f-14afd70e6890"],
Cell[128805, 3282, 2957, 87, 167, "Output",ExpressionUUID->"97e36d7d-e659-4ebb-b899-ea7ea0f08762"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131811, 3375, 1545, 31, 135, "Subsection",ExpressionUUID->"090304bb-7d11-42a3-b1af-e2b5e4bbdd17"],
Cell[CellGroupData[{
Cell[133381, 3410, 1409, 35, 67, "Input",ExpressionUUID->"8ca8d948-942a-4a31-9945-c2a618551b40"],
Cell[134793, 3447, 557, 12, 32, "Output",ExpressionUUID->"37422469-1184-4f9e-b936-e06c109a2bcd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135387, 3464, 2244, 60, 67, "Input",ExpressionUUID->"452e7d1b-2345-463c-bfc4-abe5a2112132"],
Cell[137634, 3526, 8611, 168, 239, "Output",ExpressionUUID->"2fd6c6dd-fa66-401a-bda1-34287ccae90f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146282, 3699, 1075, 28, 28, "Input",ExpressionUUID->"fd603893-0b94-4102-af9f-0adf4a5453bf"],
Cell[147360, 3729, 765, 18, 32, "Output",ExpressionUUID->"bd305245-cf4d-4ef5-903d-b639f731d52f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148162, 3752, 173, 3, 28, "Input",ExpressionUUID->"62c3e211-b019-4ea4-8fc8-fd413b3c878e"],
Cell[148338, 3757, 585, 14, 32, "Output",ExpressionUUID->"28465b69-91d0-430e-8711-1552e5c5f801"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148972, 3777, 2636, 60, 153, "Subsection",ExpressionUUID->"f2faf6c5-3cbf-4dae-9fd9-0b705414f3b2"],
Cell[CellGroupData[{
Cell[151633, 3841, 1096, 25, 28, "Input",ExpressionUUID->"51d8dac7-3541-439e-80f2-894426eef43f"],
Cell[152732, 3868, 1570, 36, 54, "Output",ExpressionUUID->"06fcddd1-abef-4ad2-8ff1-fe5242bd32c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154339, 3909, 401, 7, 28, "Input",ExpressionUUID->"ceb93e61-1568-4772-8971-fbfdd0dd8427"],
Cell[154743, 3918, 486, 8, 32, "Output",ExpressionUUID->"98d416bf-b4a0-4a83-9c5b-6b8485767a9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155266, 3931, 401, 11, 28, "Input",ExpressionUUID->"66ea4baa-392a-47ad-9c06-6f97e847915e"],
Cell[155670, 3944, 455, 9, 32, "Output",ExpressionUUID->"3b67dbe4-773e-4d6e-bcf4-430e73162ab0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156162, 3958, 520, 9, 48, "Input",ExpressionUUID->"44764be8-152b-4f42-bea9-802c7828fc7c"],
Cell[156685, 3969, 581, 10, 32, "Output",ExpressionUUID->"304ab613-bc34-4e11-840f-22fe643fd367"],
Cell[157269, 3981, 527, 8, 32, "Output",ExpressionUUID->"58111d3c-a871-47b1-a3d4-b5bcb505b714"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157833, 3994, 382, 8, 28, "Input",ExpressionUUID->"efc072a5-038a-4a0c-95b5-602109b712ca"],
Cell[158218, 4004, 846, 18, 32, "Output",ExpressionUUID->"4240ce13-5bb2-4dae-b488-078debf4f27d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159101, 4027, 806, 17, 28, "Input",ExpressionUUID->"0cad1c1a-1177-4d39-93b0-591e5fd62c58"],
Cell[159910, 4046, 1259, 27, 48, "Output",ExpressionUUID->"3f69dc41-fd1a-46e0-a217-99f3b17809be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161206, 4078, 518, 9, 48, "Input",ExpressionUUID->"891c1c72-c0ba-470b-b19f-e7cdf125c1ce"],
Cell[161727, 4089, 779, 14, 32, "Output",ExpressionUUID->"9f721a5f-c1c3-48e9-a297-54f32cf35e01"],
Cell[162509, 4105, 726, 12, 32, "Output",ExpressionUUID->"93a119ae-63e9-491e-af8b-b9c47b0b4128"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163272, 4122, 562, 13, 28, "Input",ExpressionUUID->"e679456f-addd-4d28-80cb-834903516484"],
Cell[163837, 4137, 840, 18, 35, "Output",ExpressionUUID->"25228abf-b907-4073-b3fe-43b2c4ad3988"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164714, 4160, 615, 13, 28, "Input",ExpressionUUID->"a873ad5b-fec8-44a1-8953-64f519b53835"],
Cell[165332, 4175, 978, 23, 53, "Output",ExpressionUUID->"0b6f9903-3751-4662-b3bd-269ec9aae000"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166347, 4203, 292, 6, 48, "Input",ExpressionUUID->"ea89b9a8-914d-4eb2-881e-795fccab58c3"],
Cell[166642, 4211, 425, 7, 32, "Output",ExpressionUUID->"d13f3021-ba55-437b-9651-10a8cfb3d276"],
Cell[167070, 4220, 425, 7, 32, "Output",ExpressionUUID->"dbb8f7a6-83de-4b9c-a410-c6abbcecedd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167532, 4232, 493, 13, 45, "Input",ExpressionUUID->"d385744b-f1cc-4ea7-8d6c-8218050e46c4"],
Cell[168028, 4247, 662, 16, 53, "Output",ExpressionUUID->"6cd19bd1-e70a-4a3f-a6f7-609d1ac115f1"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[168739, 4269, 1183, 18, 108, "Subsection",ExpressionUUID->"8e55613f-b04b-421a-b09d-79d4e53521d6"],
Cell[CellGroupData[{
Cell[169947, 4291, 958, 23, 28, "Input",ExpressionUUID->"b94e58f5-aae3-4083-97fc-1081817bb533"],
Cell[170908, 4316, 4206, 123, 165, "Output",ExpressionUUID->"82983c57-abe2-46b6-9ebf-c3a7535b1f9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175151, 4444, 541, 10, 28, "Input",ExpressionUUID->"b0951ea2-3f4a-4336-b3bf-6257aa252401"],
Cell[175695, 4456, 768, 14, 32, "Output",ExpressionUUID->"23eded2b-1606-496f-83e9-44ca8520be13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176500, 4475, 584, 11, 28, "Input",ExpressionUUID->"fecd1848-f715-4668-8c96-4f256dec8894"],
Cell[177087, 4488, 682, 13, 32, "Output",ExpressionUUID->"0e08e400-e0b5-4132-b9f7-e6c2e0e6d80b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177806, 4506, 428, 9, 28, "Input",ExpressionUUID->"e3d0f840-0ca6-445b-8f9c-edab6aa5b410"],
Cell[178237, 4517, 622, 12, 32, "Output",ExpressionUUID->"b8121177-a2a3-49ed-8944-a5ddd356313f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[178896, 4534, 302, 7, 28, "Input",ExpressionUUID->"238b274f-dc16-435d-b6e3-492da7894cb2"],
Cell[179201, 4543, 500, 10, 32, "Output",ExpressionUUID->"6d1240b1-1f52-44ec-92e3-a5223660f412"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179738, 4558, 545, 13, 28, "Input",ExpressionUUID->"f37680fd-0031-42f8-815f-b8075c3d5436"],
Cell[180286, 4573, 1206, 35, 129, "Output",ExpressionUUID->"3066e590-e326-4e9b-a169-a8d8262ed425"]
}, Open  ]],
Cell[CellGroupData[{
Cell[181529, 4613, 235, 4, 28, "Input",ExpressionUUID->"a388b0ee-b89d-4d00-a7e9-0ccd9c8a8784"],
Cell[181767, 4619, 487, 7, 32, "Output",ExpressionUUID->"e5012735-6615-4e99-b247-9bcdf6be57f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[182303, 4632, 2145, 43, 108, "Subsection",ExpressionUUID->"f17f0d36-acde-48ae-8100-f0f2a3fa85cc"],
Cell[CellGroupData[{
Cell[184473, 4679, 825, 22, 28, "Input",ExpressionUUID->"4421f9aa-f017-4120-bca4-b20aa428b16d"],
Cell[185301, 4703, 916, 21, 32, "Output",ExpressionUUID->"2517d2b5-2385-4f98-8b2e-d0c725d823ef"]
}, Open  ]],
Cell[186232, 4727, 288, 6, 28, "Input",ExpressionUUID->"0fd440a3-b8be-4f09-8b13-0aa98bddebf5"],
Cell[CellGroupData[{
Cell[186545, 4737, 727, 18, 28, "Input",ExpressionUUID->"fac4eb63-5aa2-4962-9562-cf7707c699f5"],
Cell[187275, 4757, 2050, 59, 97, "Output",ExpressionUUID->"4f8ef616-7d8b-4ed3-96c7-b1d5ef297f6b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[189362, 4821, 345, 7, 28, "Input",ExpressionUUID->"2e797ff5-8b1e-416a-89a6-7af6a9637441"],
Cell[189710, 4830, 2659, 85, 119, "Output",ExpressionUUID->"a4eb67ed-67b7-407b-b250-defcbd237443"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[192418, 4921, 1471, 24, 54, "Subsection",ExpressionUUID->"8a3bb41f-750c-4941-b4ae-74c17671b99a"],
Cell[CellGroupData[{
Cell[193914, 4949, 327, 6, 28, "Input",ExpressionUUID->"f79f54cf-799b-439e-8d5e-ce1ed600445e"],
Cell[194244, 4957, 1774, 52, 104, "Output",ExpressionUUID->"7d958fa6-2958-4ccb-a19d-650efdabee82"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196055, 5014, 727, 20, 38, "Input",ExpressionUUID->"0859f222-0e58-4a41-94a1-152d1cf7cbd0"],
Cell[196785, 5036, 801, 22, 48, "Output",ExpressionUUID->"32a6af6a-7c80-4a56-9cff-e3964ba41277"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197623, 5063, 224, 4, 28, "Input",ExpressionUUID->"197dc90d-2ed6-4a8a-865c-1af520eda528"],
Cell[197850, 5069, 567, 13, 32, "Output",ExpressionUUID->"5a07177d-3d4d-49ce-8e62-e28a9a518694"]
}, Open  ]],
Cell[CellGroupData[{
Cell[198454, 5087, 574, 17, 45, "Input",ExpressionUUID->"da83a72f-38a0-4587-8306-f6b60d7ddd3a"],
Cell[199031, 5106, 12400, 226, 241, "Output",ExpressionUUID->"57336abd-db12-4048-a83f-c129b6149357"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[211480, 5338, 1511, 23, 81, "Subsection",ExpressionUUID->"a94364af-a670-4b0a-a520-e952c9177f2f"],
Cell[CellGroupData[{
Cell[213016, 5365, 394, 9, 28, "Input",ExpressionUUID->"8f386bb5-b0a2-4ccd-a018-528b7093f128"],
Cell[213413, 5376, 6310, 216, 205, "Output",ExpressionUUID->"2a368261-bee2-40db-9e1c-ec626e82262c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[219772, 5598, 1763, 27, 108, "Subsection",ExpressionUUID->"a4933e40-7215-4141-b2cd-594178d3b8bc"],
Cell[221538, 5627, 5194, 185, 452, "Input",ExpressionUUID->"e8d86d04-02eb-49a5-9bdd-4d92eff95d29"],
Cell[226735, 5814, 656, 18, 28, "Input",ExpressionUUID->"e8f0d557-8fe9-464c-a460-86dbcf4aa085"],
Cell[CellGroupData[{
Cell[227416, 5836, 265, 5, 28, "Input",ExpressionUUID->"a76fc066-327b-47bb-a78c-962852d867d5"],
Cell[227684, 5843, 374, 6, 32, "Output",ExpressionUUID->"c42f4c16-e8f9-40e2-92cb-7ce116eb0da8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[228107, 5855, 1613, 25, 81, "Subsection",ExpressionUUID->"aa75d608-bd58-4dfc-ac61-66d5293f1720"],
Cell[CellGroupData[{
Cell[229745, 5884, 929, 23, 28, "Input",ExpressionUUID->"39612e58-554e-4892-9653-beb6c532cbac"],
Cell[230677, 5909, 5397, 111, 232, "Output",ExpressionUUID->"1301b338-e081-4936-ab49-7458ebfcf400"]
}, Open  ]],
Cell[236089, 6023, 644, 18, 28, "Input",ExpressionUUID->"593aa13f-8780-4416-8d3b-660c44b6dc47"],
Cell[236736, 6043, 857, 21, 28, "Input",ExpressionUUID->"cafc1227-3831-47ab-8930-82a2244658fe"],
Cell[CellGroupData[{
Cell[237618, 6068, 2720, 71, 105, "Input",ExpressionUUID->"f4527ada-3ec2-4081-b40b-18e24a4cf356"],
Cell[240341, 6141, 16494, 394, 380, "Output",ExpressionUUID->"5940acd4-e97e-483e-9773-27a3f18f4da0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[256884, 6541, 541, 8, 54, "Subsection",ExpressionUUID->"b55e8e3c-b393-49be-99f7-ed03f30bf4fd"],
Cell[CellGroupData[{
Cell[257450, 6553, 436, 11, 45, "Input",ExpressionUUID->"51c4fa1d-267e-4954-ab39-1aaa138a81b6"],
Cell[257889, 6566, 489, 11, 48, "Output",ExpressionUUID->"a0344324-8750-46be-b6a5-7d2a1c953049"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258415, 6582, 261, 5, 28, "Input",ExpressionUUID->"0edebf14-b441-4ce6-b51f-df97df8d060e"],
Cell[258679, 6589, 2497, 100, 352, "Output",ExpressionUUID->"6dfae90b-eaca-477b-9488-5bba16f6e5c6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[261225, 6695, 389, 6, 54, "Subsection",ExpressionUUID->"06df1a3d-0fb5-4beb-8a39-70b95cc0516c"],
Cell[CellGroupData[{
Cell[261639, 6705, 4094, 108, 124, "Input",ExpressionUUID->"758c24f8-8d84-45f5-ab43-d215959f9393"],
Cell[265736, 6815, 10516, 275, 380, "Output",ExpressionUUID->"98487baa-ec5f-4881-9e03-1293e122eb9d"]
}, Open  ]]
}, Open  ]],
Cell[276279, 7094, 5526, 111, 262, "Subsection",ExpressionUUID->"6848a22e-aad8-46d7-9c33-4046505094c6"]
}, Open  ]]
}, Open  ]]
}
]
*)


